Higgs associated production with a vector decaying to two fermions in the geoSMEFT

We present the inclusive calculations of a Higgs boson produced in associated with massive vector bosons in the Standard Model Effective Field Theory (SMEFT) to order 1/$\Lambda^4$ for the 13 TeV LHC. The calculations include the decay of the vector boson into massless constituents and are done using the geometric formulation of the SMEFT supplemented by the relevant dimension eight operators not included in the geoSMEFT. We include some discussion of distributions to motivate how detailed collider and experimental searches for SMEFT signals could be improved.

==> Ancillary/AssociatedProductionD8.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    206051,       5090]
NotebookOptionsPosition[    202360,       5025]
NotebookOutlinePosition[    202829,       5042]
CellTagsIndexPosition[    202786,       5039]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.856857753447402*^9, 3.856857754255021*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"fae88913-17bb-4a60-a0e2-d8076eba6480"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Useful", " ", "timing", " ", "functions"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"TimingStart", ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{
        RowBox[{"Set", "[", 
         RowBox[{"timer", ",", 
          RowBox[{"AbsoluteTime", "[", "]"}]}], "]"}], ";", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Start \>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Date", "[", "]"}], ")"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "<>", "\"\</\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Date", "[", "]"}], ")"}], "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}], "<>", "\"\<, \>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Date", "[", "]"}], ")"}], "[", 
            RowBox[{"[", "4", "]"}], "]"}], "]"}], "<>", "\"\<:\>\"", "<>", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Date", "[", "]"}], "[", 
              RowBox[{"[", "5", "]"}], "]"}], "<", "10"}], ",", 
            RowBox[{"\"\<0\>\"", "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"Date", "[", "]"}], ")"}], "[", 
               RowBox[{"[", "5", "]"}], "]"}], "]"}]}], ",", 
            RowBox[{"ToString", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Date", "[", "]"}], ")"}], "[", 
              RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "]"}]}], 
         "\[IndentingNewLine]", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TimingFinish", ":=", 
     RowBox[{"Print", "[", "\[IndentingNewLine]", 
      RowBox[{"\"\<Finished in: \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"AbsoluteTime", "[", "]"}], "-", "timer"}], ")"}], "/", 
         "60."}], "]"}], "<>", "\"\< minutes, at: \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Date", "[", "]"}], ")"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}], "<>", "\"\</\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Date", "[", "]"}], ")"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}], "<>", "\"\<, \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Date", "[", "]"}], ")"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "]"}], "<>", "\"\<:\>\"", "<>", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Date", "[", "]"}], "[", 
           RowBox[{"[", "5", "]"}], "]"}], "<", "10"}], ",", 
         RowBox[{"\"\<0\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Date", "[", "]"}], ")"}], "[", 
            RowBox[{"[", "5", "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"ToString", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Date", "[", "]"}], ")"}], "[", 
           RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "]"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}]}]}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"bda87c11-9ba5-4813-8fb1-d1161f09fee6"],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
    "Wilson", " ", "coefficients", " ", "are", " ", "written", " ", "as", " ",
      "follows"}], ";", "\[IndentingNewLine]", 
    RowBox[{"c", "[", 
     RowBox[{"d", ",", "i"}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{
    "where", " ", "d", " ", "is", " ", "the", " ", "dimension", " ", "of", 
     " ", "the", " ", "associated", " ", "operator"}]}], ",", " ", 
   RowBox[{
    RowBox[{
    "and", " ", "i", " ", "indicates", " ", "which", " ", "operator", " ", 
     "of", " ", "that", " ", "dimension"}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"e", ".", "g", ".", " ", "d"}], "=", "6"}]}], ",", " ", 
   RowBox[{"i", "=", "HD"}], ",", " ", 
   RowBox[{
    RowBox[{"is", " ", 
     RowBox[{"c", "^", 
      RowBox[{"{", 
       RowBox[{"(", "6", ")"}], "}"}]}], "_", 
     RowBox[{"{", "HD", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"e", ".", "g", ".", " ", "d"}], "=", "6"}]}], ",", " ", 
   RowBox[{"i", "=", "Hl1"}], ",", " ", 
   RowBox[{
    RowBox[{"is", " ", 
     RowBox[{"c", "^", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"(", "6", ")"}]}], "}"}]}], "_", 
     RowBox[{"{", "Hl", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"e", ".", "g", ".", " ", "d"}], "=", "6"}]}], ",", " ", 
   RowBox[{"i", "=", "GF"}], ",", " ", 
   RowBox[{
    RowBox[{"is", " ", 
     RowBox[{"dGF", "^", 
      RowBox[{"{", 
       RowBox[{"(", "6", ")"}], "}"}]}]}], ";"}]}], "\[IndentingNewLine]", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.888977204497208*^9, 3.8889773252784863`*^9}, {
  3.88897751967645*^9, 3.888977531841981*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"1d0b825f-a216-44d1-9eb3-7da7370f7e93"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "definitions", " ", "from", " ", "the", " ", "appendix", " ", 
     "are", " ", "stored", " ", "in", " ", 
     RowBox[{"inputs", ".", "txt"}]}], ",", " ", 
    RowBox[{
    "as", " ", "well", " ", "as", " ", "the", " ", "tables", " ", "for", " ", 
     "\[Alpha]", " ", "scheme"}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"TimingStart", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Get", "[", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<inputs.txt\>\""}], 
     "]"}], ";"}], "\[IndentingNewLine]", "TimingFinish"}]}]], "Input",
 CellChangeTimes->{{3.888987728691481*^9, 3.888987759943102*^9}, {
  3.888987813589799*^9, 3.888987818526561*^9}, {3.888988278383542*^9, 
  3.888988282056916*^9}, {3.891408789832446*^9, 3.8914087902082777`*^9}, {
  3.891410679448906*^9, 3.891410706077553*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"b059f8e5-0004-4291-810c-3687ce9015a0"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Start 5/3, 12:02\"\>"], "Print",
 CellChangeTimes->{
  3.888988283739134*^9, 3.888995605991576*^9, 3.890108329285714*^9, 
   3.8901092794217787`*^9, 3.890192592882173*^9, 3.890192785303694*^9, 
   3.890192874601767*^9, 3.890193335974358*^9, 3.890194053116206*^9, 
   3.89019482642197*^9, 3.8901948658182487`*^9, 3.8901949081364403`*^9, 
   3.890195109359469*^9, 3.890197335856126*^9, 3.890198197514241*^9, 
   3.890274367818667*^9, 3.8902757711654673`*^9, 3.890275897582446*^9, 
   3.8902761141193647`*^9, 3.890277735483*^9, 3.8902810431288652`*^9, 
   3.8902832517976503`*^9, 3.890382671452188*^9, 3.890790698333334*^9, 
   3.890792976565308*^9, 3.89079545003749*^9, 3.890795810582737*^9, 
   3.890802369008527*^9, 3.8908032375781727`*^9, 3.890883022726838*^9, 
   3.8908845190609713`*^9, 3.890963255276978*^9, {3.890970040754122*^9, 
   3.890970069741083*^9}, 3.890970272310413*^9, 3.891316352718162*^9, 
   3.89131657194*^9, 3.8913167304042397`*^9, 3.891407596587221*^9, 
   3.891407661485711*^9, 3.891407895699682*^9, 3.891408681222343*^9, 
   3.8914088007711782`*^9, 3.891410589876601*^9, 3.8914107079942102`*^9, 
   3.892008679822027*^9, 3.892012572131329*^9, 3.892013832120941*^9, 
   3.892013953476922*^9, 3.892016016903199*^9, 3.892096276560264*^9, 
   3.892096946615182*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"4b1892cf-23f1-4938-9789-8a2a44ce4414"],

Cell[BoxData["\<\"Finished in: 0.0160099 minutes, at: 5/3, 12:02\"\>"], \
"Print",
 CellChangeTimes->{
  3.888988283739134*^9, 3.888995605991576*^9, 3.890108329285714*^9, 
   3.8901092794217787`*^9, 3.890192592882173*^9, 3.890192785303694*^9, 
   3.890192874601767*^9, 3.890193335974358*^9, 3.890194053116206*^9, 
   3.89019482642197*^9, 3.8901948658182487`*^9, 3.8901949081364403`*^9, 
   3.890195109359469*^9, 3.890197335856126*^9, 3.890198197514241*^9, 
   3.890274367818667*^9, 3.8902757711654673`*^9, 3.890275897582446*^9, 
   3.8902761141193647`*^9, 3.890277735483*^9, 3.8902810431288652`*^9, 
   3.8902832517976503`*^9, 3.890382671452188*^9, 3.890790698333334*^9, 
   3.890792976565308*^9, 3.89079545003749*^9, 3.890795810582737*^9, 
   3.890802369008527*^9, 3.8908032375781727`*^9, 3.890883022726838*^9, 
   3.8908845190609713`*^9, 3.890963255276978*^9, {3.890970040754122*^9, 
   3.890970069741083*^9}, 3.890970272310413*^9, 3.891316352718162*^9, 
   3.89131657194*^9, 3.8913167304042397`*^9, 3.891407596587221*^9, 
   3.891407661485711*^9, 3.891407895699682*^9, 3.891408681222343*^9, 
   3.8914088007711782`*^9, 3.891410589876601*^9, 3.8914107079942102`*^9, 
   3.892008679822027*^9, 3.892012572131329*^9, 3.892013832120941*^9, 
   3.892013953476922*^9, 3.892016016903199*^9, 3.892096276560264*^9, 
   3.892096947342749*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"b138d06a-5d6b-42ba-a90a-8e9ef9b47340"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "notebook", " ", "makes", " ", "use", " ", "of", " ", "the", 
    " ", "Z", " ", "and", " ", "W", " ", "widths"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"vevnorm", " ", "normalizes", " ", "all", " ", 
     RowBox[{"c", "[", 
      RowBox[{"6", ",", "i"}], "]"}]}], "->", 
    RowBox[{
     RowBox[{
      RowBox[{"vevhat", "^", "2"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "i"}], "]"}], " ", "and", " ", 
      RowBox[{"c", "[", 
       RowBox[{"8", ",", "i"}], "]"}]}], "->", 
     RowBox[{
      RowBox[{"vevhat", "^", "4"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"8", ",", "i"}], "]"}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "both", " ", "schemes", " ", "work", " ", "for", " ", "partial", " ", 
    "and", " ", "total", " ", "widths"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Note", " ", "that", " ", "some", " ", "numerics", " ", "here", " ", 
     "and", " ", "below", " ", "may", " ", "be", " ", "extremely", " ", 
     "small"}], ",", " ", 
    RowBox[{
    "this", " ", "is", " ", "due", " ", "to", " ", "numerical", " ", 
     "precision", " ", "and", " ", "these", " ", "terms", " ", "should", " ", 
     "be", " ", "removed"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "In", " ", "theory", " ", "the", " ", "full", " ", "expressions", " ", 
     "are", " ", "in", " ", "the", " ", "code", " ", "so", " ", "one", " ", 
     "could", " ", "simplify", " ", "and", " ", "show", " ", "exact", " ", 
     "cancelation"}], ",", " ", 
    RowBox[{
    "but", " ", "Mathematica", " ", "struggles", " ", "with", " ", 
     "simplifying", " ", "radicals"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"scheme", "=", "\[Alpha]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"partial", " ", "width", " ", "to", " ", "arguments", " ", "u"}],
      ",", "d", ",", "e", ",", "\[Nu]"}], " ", "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"WilsonSeriesEps", "[", 
       RowBox[{"\[CapitalGamma]Z\[Psi]\[Psi]", "[", "u", "]"}], "]"}], "/.", 
      "vevnorm"}], "//.", 
     RowBox[{"inputscheme", "[", "scheme", "]"}]}], "//", "ExpandAll"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"total", " ", "width"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WilsonSeriesEps", "[", 
     RowBox[{
      RowBox[{"\[CapitalGamma]Z", "/.", "vevnorm"}], "//.", 
      RowBox[{"inputscheme", "[", "scheme", "]"}]}], "]"}], "//", 
    "ExpandAll"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "partial", " ", "width", " ", "of", " ", "Z", " ", "to", " ", "ud", " ", 
      "use", " ", "u", " ", "or", " ", "d", " ", "as", " ", "argument"}], ",",
      " ", 
     RowBox[{
     "or", " ", "l\[Nu]", " ", "use", " ", "l", " ", "or", " ", "\[Nu]", " ", 
      "as", " ", "argument"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"WilsonSeriesEps", "[", 
       RowBox[{"\[CapitalGamma]W\[Psi]\[Psi]", "[", "u", "]"}], "]"}], "/.", 
      "vevnorm"}], "//.", 
     RowBox[{"inputscheme", "[", "scheme", "]"}]}], "//", "ExpandAll"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"WilsonSeriesEps", "[", 
       RowBox[{"\[CapitalGamma]W\[Psi]\[Psi]", "[", "e", "]"}], "]"}], "/.", 
      "vevnorm"}], "//.", 
     RowBox[{"inputscheme", "[", "scheme", "]"}]}], "//", "ExpandAll"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"total", " ", "width"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WilsonSeriesEps", "[", 
     RowBox[{
      RowBox[{"\[CapitalGamma]W", "/.", "vevnorm"}], "//.", 
      RowBox[{"inputscheme", "[", "scheme", "]"}]}], "]"}], "//", 
    "ExpandAll"}], "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", "scheme", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.891413952396818*^9, 3.891414256743742*^9}, {
  3.892008685707231*^9, 3.892008689745427*^9}, {3.892097172628724*^9, 
  3.892097174297138*^9}},ExpressionUUID->"9a6cdbba-023c-4cba-9c6d-\
784efbf466c9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0.2855295351248574`", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "0.4537894294597447`"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}]}], "-", 
      RowBox[{"0.2268947147298724`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}]}], "-", 
      RowBox[{"0.6887837667736856`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq1"}], "]"}]}], "+", 
      RowBox[{"0.6887837667736856`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}]}], "+", 
      RowBox[{"0.30651180179334625`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hu"}], "]"}]}], "-", 
      RowBox[{"0.3992371042591927`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}]}], ")"}], " ", "eps"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"0.5433833211236684`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "dGF"}], "]"}], "2"]}], "+", 
      RowBox[{"0.08959389166392366`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}]}], "+", 
      RowBox[{"0.1358458302809171`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "HD"}], "]"}], "2"]}], "+", 
      RowBox[{"0.43808686626465887`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq1"}], "]"}]}], "+", 
      RowBox[{"0.5634353165191722`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq1"}], "]"}]}], "+", 
      RowBox[{"0.49764778428351575`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "Hq1"}], "]"}], "2"]}], "-", 
      RowBox[{"0.43808686626465887`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}]}], "-", 
      RowBox[{"0.5634353165191722`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}]}], "-", 
      RowBox[{"0.9952955685670315`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq1"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}]}], "+", 
      RowBox[{"0.49764778428351575`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "Hq3"}], "]"}], "2"]}], "+", 
      RowBox[{"0.43808686626465904`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hu"}], "]"}]}], "+", 
      RowBox[{"0.06578753223565652`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hu"}], "]"}]}], "+", 
      RowBox[{"0.49764778428351597`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "Hu"}], "]"}], "2"]}], "+", 
      RowBox[{"0.22554759941956973`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"0.39923710425919273`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HB"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "+", 
      RowBox[{"0.31239235183938113`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "+", 
      RowBox[{"1.039466550201098`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq1"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"1.039466550201098`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "+", 
      RowBox[{"1.039466550201098`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hu"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"0.39923710425919273`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "+", 
      RowBox[{"0.5044045220772477`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "HWB"}], "]"}], "2"]}], "-", 
      RowBox[{"0.4537894294597449`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "dGF"}], "]"}]}], "-", 
      RowBox[{"0.22689471472987244`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "HD2"}], "]"}]}], "-", 
      RowBox[{"0.3443918833868428`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "Hq1"}], "]"}]}], "+", 
      RowBox[{"0.3443918833868428`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "Hq2"}], "]"}]}], "+", 
      RowBox[{"0.3443918833868428`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "Hq3"}], "]"}]}], "+", 
      RowBox[{"0.153255900896673`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "Hu"}], "]"}]}], "-", 
      RowBox[{"0.19961855212959648`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "HWB"}], "]"}]}]}], ")"}], " ", 
    SuperscriptBox["eps", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "eps", "]"}], "3"],
    SeriesData[$CellContext`eps, 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`eps, 0, {
   0.2855295351248574, (-0.4537894294597447) $CellContext`c[
      6, $CellContext`dGF] - 
    0.2268947147298724 $CellContext`c[6, $CellContext`HD] - 
    0.6887837667736856 $CellContext`c[6, $CellContext`Hq1] + 
    0.6887837667736856 $CellContext`c[6, $CellContext`Hq3] + 
    0.30651180179334625` $CellContext`c[6, $CellContext`Hu] - 
    0.3992371042591927 $CellContext`c[6, $CellContext`HWB], 
    0.5433833211236684 $CellContext`c[6, $CellContext`dGF]^2 + 
    0.08959389166392366 $CellContext`c[6, $CellContext`dGF] $CellContext`c[
      6, $CellContext`HD] + 
    0.1358458302809171 $CellContext`c[6, $CellContext`HD]^2 + 
    0.43808686626465887` $CellContext`c[6, $CellContext`dGF] $CellContext`c[
      6, $CellContext`Hq1] + 
    0.5634353165191722 $CellContext`c[6, $CellContext`HD] $CellContext`c[
      6, $CellContext`Hq1] + 
    0.49764778428351575` $CellContext`c[6, $CellContext`Hq1]^2 - 
    0.43808686626465887` $CellContext`c[6, $CellContext`dGF] $CellContext`c[
     6, $CellContext`Hq3] - 
    0.5634353165191722 $CellContext`c[6, $CellContext`HD] $CellContext`c[
     6, $CellContext`Hq3] - 
    0.9952955685670315 $CellContext`c[6, $CellContext`Hq1] $CellContext`c[
     6, $CellContext`Hq3] + 
    0.49764778428351575` $CellContext`c[6, $CellContext`Hq3]^2 + 
    0.43808686626465904` $CellContext`c[6, $CellContext`dGF] $CellContext`c[
      6, $CellContext`Hu] + 
    0.06578753223565652 $CellContext`c[6, $CellContext`HD] $CellContext`c[
      6, $CellContext`Hu] + 
    0.49764778428351597` $CellContext`c[6, $CellContext`Hu]^2 + 
    0.22554759941956973` $CellContext`c[6, $CellContext`dGF] $CellContext`c[
      6, $CellContext`HWB] - 
    0.39923710425919273` $CellContext`c[6, $CellContext`HB] $CellContext`c[
     6, $CellContext`HWB] + 
    0.31239235183938113` $CellContext`c[6, $CellContext`HD] $CellContext`c[
      6, $CellContext`HWB] + 
    1.039466550201098 $CellContext`c[6, $CellContext`Hq1] $CellContext`c[
      6, $CellContext`HWB] - 
    1.039466550201098 $CellContext`c[6, $CellContext`Hq3] $CellContext`c[
     6, $CellContext`HWB] + 
    1.039466550201098 $CellContext`c[6, $CellContext`Hu] $CellContext`c[
      6, $CellContext`HWB] - 
    0.39923710425919273` $CellContext`c[6, $CellContext`HW] $CellContext`c[
     6, $CellContext`HWB] + 
    0.5044045220772477 $CellContext`c[6, $CellContext`HWB]^2 - 
    0.4537894294597449 $CellContext`c[8, $CellContext`dGF] - 
    0.22689471472987244` $CellContext`c[8, $CellContext`HD2] - 
    0.3443918833868428 $CellContext`c[8, $CellContext`Hq1] + 
    0.3443918833868428 $CellContext`c[8, $CellContext`Hq2] + 
    0.3443918833868428 $CellContext`c[8, $CellContext`Hq3] + 
    0.153255900896673 $CellContext`c[8, $CellContext`Hu] - 
    0.19961855212959648` $CellContext`c[8, $CellContext`HWB]}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8914139662182207`*^9, 3.8914140724582033`*^9}, {
   3.891414110050651*^9, 3.891414161724552*^9}, 3.891414258094829*^9, 
   3.892008683515341*^9, 3.892012576129634*^9, 3.892013835789493*^9, 
   3.892013957875456*^9, 3.892016023341249*^9, 3.892096280223506*^9, 
   3.89209723606266*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"d79050ec-1379-43ec-87c8-ac3b951fb445"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"2.422943244191319`", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3.264242715865755`"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}]}], "-", 
      RowBox[{"0.4597677026900192`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hd"}], "]"}]}], "-", 
      RowBox[{"1.632121357932878`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}]}], "-", 
      RowBox[{"0.4597677026900191`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "He"}], "]"}]}], "-", 
      RowBox[{"0.4597677026900194`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl1"}], "]"}]}], "+", 
      RowBox[{"1.5308234344440441`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}]}], "+", 
      RowBox[{"1.1485514694637047`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq1"}], "]"}]}], "+", 
      RowBox[{"3.903686536558447`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}]}], "+", 
      RowBox[{"0.6130236035866925`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hu"}], "]"}]}], "-", 
      RowBox[{"1.9961855212959634`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}]}], ")"}], " ", "eps"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3.7122121741853733`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "dGF"}], "]"}], "2"]}], "-", 
      RowBox[{"0.6571302993969885`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hd"}], "]"}]}], "+", 
      RowBox[{"1.4929433528505478`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "Hd"}], "]"}], "2"]}], "+", 
      RowBox[{"0.44796945831961826`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}]}], "-", 
      RowBox[{"0.09868129835348476`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hd"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}]}], "+", 
      RowBox[{"0.9280530435463433`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "HD"}], "]"}], "2"]}], "-", 
      RowBox[{"0.6571302993969883`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "He"}], "]"}]}], "-", 
      RowBox[{"0.09868129835348463`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "He"}], "]"}]}], "+", 
      RowBox[{"0.49764778428351536`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "He"}], "]"}], "2"]}], "-", 
      RowBox[{"0.6571302993969884`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl1"}], "]"}]}], "-", 
      RowBox[{"0.09868129835348455`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl1"}], "]"}]}], "+", 
      RowBox[{"0.9952955685670317`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "Hl1"}], "]"}], "2"]}], "-", 
      RowBox[{"0.6571302993969884`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}]}], "-", 
      RowBox[{"1.0939768669205163`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}]}], "-", 
      RowBox[{"3.3306690738754696`*^-16", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl1"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}]}], "+", 
      RowBox[{"0.9952955685670317`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "Hl3"}], "]"}], "2"]}], "+", 
      RowBox[{"0.21904343313232955`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq1"}], "]"}]}], "-", 
      RowBox[{"0.4647540181656873`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq1"}], "]"}]}], "+", 
      RowBox[{"2.4882389214175786`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "Hq1"}], "]"}], "2"]}], "-", 
      RowBox[{"1.5333040319263058`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}]}], "-", 
      RowBox[{"2.7184952842423757`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}]}], "+", 
      RowBox[{"0.9952955685670317`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq1"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}]}], "+", 
      RowBox[{"2.4882389214175786`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "Hq3"}], "]"}], "2"]}], "+", 
      RowBox[{"0.876173732529318`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hu"}], "]"}]}], "+", 
      RowBox[{"0.131575064471313`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hu"}], "]"}]}], "+", 
      RowBox[{"0.9952955685670319`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "Hu"}], "]"}], "2"]}], "+", 
      RowBox[{"1.1277379970978474`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"1.9961855212959636`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HB"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"1.559199825301647`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hd"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "+", 
      RowBox[{"1.5619617591969057`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"1.5591998253016461`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "He"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"1.559199825301647`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl1"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"1.559199825301647`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "+", 
      RowBox[{"0.5197332751005486`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq1"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"3.6381329257038435`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "+", 
      RowBox[{"2.078933100402196`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hu"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"1.9961855212959636`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "+", 
      RowBox[{"2.522022610386238`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "HWB"}], "]"}], "2"]}], "-", 
      RowBox[{"3.2642427158657554`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "dGF"}], "]"}]}], "-", 
      RowBox[{"0.2298838513450095`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "Hd"}], "]"}]}], "-", 
      RowBox[{"1.6321213579328777`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "HD2"}], "]"}]}], "-", 
      RowBox[{"0.22988385134500955`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "He"}], "]"}]}], "-", 
      RowBox[{"0.2298838513450096`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "Hl1"}], "]"}]}], "+", 
      RowBox[{"0.7654117172220223`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "Hl2"}], "]"}]}], "+", 
      RowBox[{"0.7654117172220223`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "Hl3"}], "]"}]}], "+", 
      RowBox[{"0.5742757347318521`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "Hq1"}], "]"}]}], "+", 
      RowBox[{"1.951843268279223`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "Hq2"}], "]"}]}], "+", 
      RowBox[{"1.951843268279223`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "Hq3"}], "]"}]}], "+", 
      RowBox[{"0.30651180179334603`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "Hu"}], "]"}]}], "-", 
      RowBox[{"0.9980927606479827`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "HWB"}], "]"}]}]}], ")"}], " ", 
    SuperscriptBox["eps", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "eps", "]"}], "3"],
    SeriesData[$CellContext`eps, 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`eps, 0, {
   2.422943244191319, (-3.264242715865755) $CellContext`c[
      6, $CellContext`dGF] - 
    0.4597677026900192 $CellContext`c[6, $CellContext`Hd] - 
    1.632121357932878 $CellContext`c[6, $CellContext`HD] - 
    0.4597677026900191 $CellContext`c[6, $CellContext`He] - 
    0.4597677026900194 $CellContext`c[6, $CellContext`Hl1] + 
    1.5308234344440441` $CellContext`c[6, $CellContext`Hl3] + 
    1.1485514694637047` $CellContext`c[6, $CellContext`Hq1] + 
    3.903686536558447 $CellContext`c[6, $CellContext`Hq3] + 
    0.6130236035866925 $CellContext`c[6, $CellContext`Hu] - 
    1.9961855212959634` $CellContext`c[6, $CellContext`HWB], 
    3.7122121741853733` $CellContext`c[6, $CellContext`dGF]^2 - 
    0.6571302993969885 $CellContext`c[6, $CellContext`dGF] $CellContext`c[
     6, $CellContext`Hd] + 
    1.4929433528505478` $CellContext`c[6, $CellContext`Hd]^2 + 
    0.44796945831961826` $CellContext`c[6, $CellContext`dGF] $CellContext`c[
      6, $CellContext`HD] - 
    0.09868129835348476 $CellContext`c[6, $CellContext`Hd] $CellContext`c[
     6, $CellContext`HD] + 
    0.9280530435463433 $CellContext`c[6, $CellContext`HD]^2 - 
    0.6571302993969883 $CellContext`c[6, $CellContext`dGF] $CellContext`c[
     6, $CellContext`He] - 
    0.09868129835348463 $CellContext`c[6, $CellContext`HD] $CellContext`c[
     6, $CellContext`He] + 
    0.49764778428351536` $CellContext`c[6, $CellContext`He]^2 - 
    0.6571302993969884 $CellContext`c[6, $CellContext`dGF] $CellContext`c[
     6, $CellContext`Hl1] - 
    0.09868129835348455 $CellContext`c[6, $CellContext`HD] $CellContext`c[
     6, $CellContext`Hl1] + 
    0.9952955685670317 $CellContext`c[6, $CellContext`Hl1]^2 - 
    0.6571302993969884 $CellContext`c[6, $CellContext`dGF] $CellContext`c[
     6, $CellContext`Hl3] - 
    1.0939768669205163` $CellContext`c[6, $CellContext`HD] $CellContext`c[
     6, $CellContext`Hl3] - 
    3.3306690738754696`*^-16 $CellContext`c[
     6, $CellContext`Hl1] $CellContext`c[6, $CellContext`Hl3] + 
    0.9952955685670317 $CellContext`c[6, $CellContext`Hl3]^2 + 
    0.21904343313232955` $CellContext`c[6, $CellContext`dGF] $CellContext`c[
      6, $CellContext`Hq1] - 
    0.4647540181656873 $CellContext`c[6, $CellContext`HD] $CellContext`c[
     6, $CellContext`Hq1] + 
    2.4882389214175786` $CellContext`c[6, $CellContext`Hq1]^2 - 
    1.5333040319263058` $CellContext`c[6, $CellContext`dGF] $CellContext`c[
     6, $CellContext`Hq3] - 
    2.7184952842423757` $CellContext`c[6, $CellContext`HD] $CellContext`c[
     6, $CellContext`Hq3] + 
    0.9952955685670317 $CellContext`c[6, $CellContext`Hq1] $CellContext`c[
      6, $CellContext`Hq3] + 
    2.4882389214175786` $CellContext`c[6, $CellContext`Hq3]^2 + 
    0.876173732529318 $CellContext`c[6, $CellContext`dGF] $CellContext`c[
      6, $CellContext`Hu] + 
    0.131575064471313 $CellContext`c[6, $CellContext`HD] $CellContext`c[
      6, $CellContext`Hu] + 
    0.9952955685670319 $CellContext`c[6, $CellContext`Hu]^2 + 
    1.1277379970978474` $CellContext`c[6, $CellContext`dGF] $CellContext`c[
      6, $CellContext`HWB] - 
    1.9961855212959636` $CellContext`c[6, $CellContext`HB] $CellContext`c[
     6, $CellContext`HWB] - 
    1.559199825301647 $CellContext`c[6, $CellContext`Hd] $CellContext`c[
     6, $CellContext`HWB] + 
    1.5619617591969057` $CellContext`c[6, $CellContext`HD] $CellContext`c[
      6, $CellContext`HWB] - 
    1.5591998253016461` $CellContext`c[6, $CellContext`He] $CellContext`c[
     6, $CellContext`HWB] - 
    1.559199825301647 $CellContext`c[6, $CellContext`Hl1] $CellContext`c[
     6, $CellContext`HWB] - 
    1.559199825301647 $CellContext`c[6, $CellContext`Hl3] $CellContext`c[
     6, $CellContext`HWB] + 
    0.5197332751005486 $CellContext`c[6, $CellContext`Hq1] $CellContext`c[
      6, $CellContext`HWB] - 
    3.6381329257038435` $CellContext`c[6, $CellContext`Hq3] $CellContext`c[
     6, $CellContext`HWB] + 
    2.078933100402196 $CellContext`c[6, $CellContext`Hu] $CellContext`c[
      6, $CellContext`HWB] - 
    1.9961855212959636` $CellContext`c[6, $CellContext`HW] $CellContext`c[
     6, $CellContext`HWB] + 
    2.522022610386238 $CellContext`c[6, $CellContext`HWB]^2 - 
    3.2642427158657554` $CellContext`c[8, $CellContext`dGF] - 
    0.2298838513450095 $CellContext`c[8, $CellContext`Hd] - 
    1.6321213579328777` $CellContext`c[8, $CellContext`HD2] - 
    0.22988385134500955` $CellContext`c[8, $CellContext`He] - 
    0.2298838513450096 $CellContext`c[8, $CellContext`Hl1] + 
    0.7654117172220223 $CellContext`c[8, $CellContext`Hl2] + 
    0.7654117172220223 $CellContext`c[8, $CellContext`Hl3] + 
    0.5742757347318521 $CellContext`c[8, $CellContext`Hq1] + 
    1.951843268279223 $CellContext`c[8, $CellContext`Hq2] + 
    1.951843268279223 $CellContext`c[8, $CellContext`Hq3] + 
    0.30651180179334603` $CellContext`c[8, $CellContext`Hu] - 
    0.9980927606479827 $CellContext`c[8, $CellContext`HWB]}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8914139662182207`*^9, 3.8914140724582033`*^9}, {
   3.891414110050651*^9, 3.891414161724552*^9}, 3.891414258094829*^9, 
   3.892008683515341*^9, 3.892012576129634*^9, 3.892013835789493*^9, 
   3.892013957875456*^9, 3.892016023341249*^9, 3.892096280223506*^9, 
   3.89209723898101*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"f9a3e2ec-52cb-4749-bfda-bd013581ff39"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0.671222682684831`", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1.1034221962050712`"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}]}], "-", 
      RowBox[{"0.7195167687737434`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}]}], "+", 
      RowBox[{"1.342445365369662`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}]}], "-", 
      RowBox[{"1.577275619373271`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}]}], ")"}], " ", "eps"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.8846347471371376`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "dGF"}], "]"}], "2"]}], "-", 
      RowBox[{"0.11073757068787361`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}]}], "+", 
      RowBox[{"0.42201358781162124`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "HD"}], "]"}], "2"]}], "-", 
      RowBox[{"0.8643990270404811`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}]}], "-", 
      RowBox[{"1.439033537547487`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}]}], "+", 
      RowBox[{"0.6712226826848309`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "Hq3"}], "]"}], "2"]}], "+", 
      RowBox[{"0.16780567067120772`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "Hud"}], "]"}], "2"]}], "-", 
      RowBox[{"1.7662317112016606`*^-16", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}]}], "-", 
      RowBox[{"8.831158556008303`*^-17", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}]}], "-", 
      RowBox[{"7.064926844806642`*^-16", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}]}], "-", 
      RowBox[{"3.532463422403321`*^-16", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "HW"}], "]"}], "2"]}], "-", 
      RowBox[{"1.7084598028194566`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"1.5772756193732715`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HB"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "+", 
      RowBox[{"0.3287268131202264`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"3.154551238746543`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"1.577275619373271`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"1.8819838202989823`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "HWB"}], "]"}], "2"]}], "-", 
      RowBox[{"1.103422196205071`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "dGF"}], "]"}]}], "-", 
      RowBox[{"0.7195167687737433`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "HD2"}], "]"}]}], "+", 
      RowBox[{"0.6712226826848309`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "Hq3"}], "]"}]}], "-", 
      RowBox[{"1.7662317112016606`*^-16", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "HW"}], "]"}]}], "-", 
      RowBox[{"1.0068340240272464`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "HW2"}], "]"}]}], "-", 
      RowBox[{"0.788637809686636`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "HWB"}], "]"}]}]}], ")"}], " ", 
    SuperscriptBox["eps", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "eps", "]"}], "3"],
    SeriesData[$CellContext`eps, 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`eps, 0, {
   0.671222682684831, (-1.1034221962050712`) $CellContext`c[
      6, $CellContext`dGF] - 
    0.7195167687737434 $CellContext`c[6, $CellContext`HD] + 
    1.342445365369662 $CellContext`c[6, $CellContext`Hq3] - 
    1.577275619373271 $CellContext`c[6, $CellContext`HWB], 0. + 
    0.8846347471371376 $CellContext`c[6, $CellContext`dGF]^2 - 
    0.11073757068787361` $CellContext`c[6, $CellContext`dGF] $CellContext`c[
     6, $CellContext`HD] + 
    0.42201358781162124` $CellContext`c[6, $CellContext`HD]^2 - 
    0.8643990270404811 $CellContext`c[6, $CellContext`dGF] $CellContext`c[
     6, $CellContext`Hq3] - 
    1.439033537547487 $CellContext`c[6, $CellContext`HD] $CellContext`c[
     6, $CellContext`Hq3] + 
    0.6712226826848309 $CellContext`c[6, $CellContext`Hq3]^2 + 
    0.16780567067120772` $CellContext`c[6, $CellContext`Hud]^2 - 
    1.7662317112016606`*^-16 $CellContext`c[
     6, $CellContext`dGF] $CellContext`c[6, $CellContext`HW] - 
    8.831158556008303*^-17 $CellContext`c[6, $CellContext`HD] $CellContext`c[
     6, $CellContext`HW] - 
    7.064926844806642*^-16 $CellContext`c[6, $CellContext`Hq3] $CellContext`c[
     6, $CellContext`HW] - 
    3.532463422403321*^-16 $CellContext`c[6, $CellContext`HW]^2 - 
    1.7084598028194566` $CellContext`c[6, $CellContext`dGF] $CellContext`c[
     6, $CellContext`HWB] - 
    1.5772756193732715` $CellContext`c[6, $CellContext`HB] $CellContext`c[
     6, $CellContext`HWB] + 
    0.3287268131202264 $CellContext`c[6, $CellContext`HD] $CellContext`c[
      6, $CellContext`HWB] - 
    3.154551238746543 $CellContext`c[6, $CellContext`Hq3] $CellContext`c[
     6, $CellContext`HWB] - 
    1.577275619373271 $CellContext`c[6, $CellContext`HW] $CellContext`c[
     6, $CellContext`HWB] - 
    1.8819838202989823` $CellContext`c[6, $CellContext`HWB]^2 - 
    1.103422196205071 $CellContext`c[8, $CellContext`dGF] - 
    0.7195167687737433 $CellContext`c[8, $CellContext`HD2] + 
    0.6712226826848309 $CellContext`c[8, $CellContext`Hq3] - 
    1.7662317112016606`*^-16 $CellContext`c[8, $CellContext`HW] - 
    1.0068340240272464` $CellContext`c[8, $CellContext`HW2] - 
    0.788637809686636 $CellContext`c[8, $CellContext`HWB]}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8914139662182207`*^9, 3.8914140724582033`*^9}, {
   3.891414110050651*^9, 3.891414161724552*^9}, 3.891414258094829*^9, 
   3.892008683515341*^9, 3.892012576129634*^9, 3.892013835789493*^9, 
   3.892013957875456*^9, 3.892016023341249*^9, 3.892096280223506*^9, 
   3.892097239608123*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"b3d6ce09-d434-44cf-82e5-67383ce8e541"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0.22374089422827698`", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "0.3678073987350237`"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}]}], "-", 
      RowBox[{"0.23983892292458112`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}]}], "+", 
      RowBox[{"0.447481788456554`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}]}], "-", 
      RowBox[{"0.5257585397910903`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}]}], ")"}], " ", "eps"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.2948782490457125`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "dGF"}], "]"}], "2"]}], "-", 
      RowBox[{"0.03691252356262453`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}]}], "+", 
      RowBox[{"0.1406711959372071`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "HD"}], "]"}], "2"]}], "-", 
      RowBox[{"0.2881330090134937`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}]}], "-", 
      RowBox[{"0.4796778458491623`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}]}], "+", 
      RowBox[{"0.22374089422827698`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "Hl3"}], "]"}], "2"]}], "-", 
      RowBox[{"5.887439037338868`*^-17", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}]}], "-", 
      RowBox[{"2.943719518669434`*^-17", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}]}], "-", 
      RowBox[{"2.354975614935547`*^-16", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}]}], "-", 
      RowBox[{"1.1774878074677736`*^-16", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "HW"}], "]"}], "2"]}], "-", 
      RowBox[{"0.5694866009398188`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"0.5257585397910904`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HB"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "+", 
      RowBox[{"0.1095756043734088`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"1.0515170795821809`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"0.5257585397910903`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"0.6273279400996608`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "HWB"}], "]"}], "2"]}], "-", 
      RowBox[{"0.3678073987350236`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "dGF"}], "]"}]}], "-", 
      RowBox[{"0.23983892292458106`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "HD2"}], "]"}]}], "+", 
      RowBox[{"0.22374089422827698`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "Hl3"}], "]"}]}], "-", 
      RowBox[{"5.887439037338868`*^-17", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "HW"}], "]"}]}], "-", 
      RowBox[{"0.33561134134241544`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "HW2"}], "]"}]}], "-", 
      RowBox[{"0.26287926989554533`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "HWB"}], "]"}]}]}], ")"}], " ", 
    SuperscriptBox["eps", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "eps", "]"}], "3"],
    SeriesData[$CellContext`eps, 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`eps, 0, {
   0.22374089422827698`, (-0.3678073987350237) $CellContext`c[
      6, $CellContext`dGF] - 
    0.23983892292458112` $CellContext`c[6, $CellContext`HD] + 
    0.447481788456554 $CellContext`c[6, $CellContext`Hl3] - 
    0.5257585397910903 $CellContext`c[6, $CellContext`HWB], 0. + 
    0.2948782490457125 $CellContext`c[6, $CellContext`dGF]^2 - 
    0.03691252356262453 $CellContext`c[6, $CellContext`dGF] $CellContext`c[
     6, $CellContext`HD] + 
    0.1406711959372071 $CellContext`c[6, $CellContext`HD]^2 - 
    0.2881330090134937 $CellContext`c[6, $CellContext`dGF] $CellContext`c[
     6, $CellContext`Hl3] - 
    0.4796778458491623 $CellContext`c[6, $CellContext`HD] $CellContext`c[
     6, $CellContext`Hl3] + 
    0.22374089422827698` $CellContext`c[6, $CellContext`Hl3]^2 - 
    5.887439037338868*^-17 $CellContext`c[6, $CellContext`dGF] $CellContext`c[
     6, $CellContext`HW] - 
    2.943719518669434*^-17 $CellContext`c[6, $CellContext`HD] $CellContext`c[
     6, $CellContext`HW] - 
    2.354975614935547*^-16 $CellContext`c[6, $CellContext`Hl3] $CellContext`c[
     6, $CellContext`HW] - 
    1.1774878074677736`*^-16 $CellContext`c[6, $CellContext`HW]^2 - 
    0.5694866009398188 $CellContext`c[6, $CellContext`dGF] $CellContext`c[
     6, $CellContext`HWB] - 
    0.5257585397910904 $CellContext`c[6, $CellContext`HB] $CellContext`c[
     6, $CellContext`HWB] + 
    0.1095756043734088 $CellContext`c[6, $CellContext`HD] $CellContext`c[
      6, $CellContext`HWB] - 
    1.0515170795821809` $CellContext`c[6, $CellContext`Hl3] $CellContext`c[
     6, $CellContext`HWB] - 
    0.5257585397910903 $CellContext`c[6, $CellContext`HW] $CellContext`c[
     6, $CellContext`HWB] - 
    0.6273279400996608 $CellContext`c[6, $CellContext`HWB]^2 - 
    0.3678073987350236 $CellContext`c[8, $CellContext`dGF] - 
    0.23983892292458106` $CellContext`c[8, $CellContext`HD2] + 
    0.22374089422827698` $CellContext`c[8, $CellContext`Hl3] - 
    5.887439037338868*^-17 $CellContext`c[8, $CellContext`HW] - 
    0.33561134134241544` $CellContext`c[8, $CellContext`HW2] - 
    0.26287926989554533` $CellContext`c[8, $CellContext`HWB]}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8914139662182207`*^9, 3.8914140724582033`*^9}, {
   3.891414110050651*^9, 3.891414161724552*^9}, 3.891414258094829*^9, 
   3.892008683515341*^9, 3.892012576129634*^9, 3.892013835789493*^9, 
   3.892013957875456*^9, 3.892016023341249*^9, 3.892096280223506*^9, 
   3.892097239939237*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"df08e1b3-513a-45b3-aaec-f837ee55d97c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"2.013668048054493`", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3.310266588615214`"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}]}], "-", 
      RowBox[{"2.15855030632123`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}]}], "+", 
      RowBox[{"1.342445365369662`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}]}], "+", 
      RowBox[{"2.684890730739324`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}]}], "-", 
      RowBox[{"4.731826858119813`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}]}], ")"}], " ", "eps"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2.6539042414114125`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "dGF"}], "]"}], "2"]}], "-", 
      RowBox[{"0.3322127120636209`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}]}], "+", 
      RowBox[{"1.2660407634348636`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "HD"}], "]"}], "2"]}], "-", 
      RowBox[{"0.8643990270404807`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}]}], "-", 
      RowBox[{"1.4390335375474865`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}]}], "+", 
      RowBox[{"0.6712226826848308`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "Hl3"}], "]"}], "2"]}], "-", 
      RowBox[{"1.7287980540809618`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}]}], "-", 
      RowBox[{"2.878067075094974`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}]}], "+", 
      RowBox[{"1.342445365369662`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "Hq3"}], "]"}], "2"]}], "+", 
      RowBox[{"0.3356113413424155`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "Hud"}], "]"}], "2"]}], "-", 
      RowBox[{"3.1792170801629887`*^-15", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}]}], "-", 
      RowBox[{"2.6493475668024906`*^-16", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}]}], "-", 
      RowBox[{"3.5324634224033207`*^-16", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}]}], "-", 
      RowBox[{"7.064926844806643`*^-16", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}]}], "-", 
      RowBox[{"1.0597390267209962`*^-15", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "HW"}], "]"}], "2"]}], "-", 
      RowBox[{"5.12537940845837`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"4.731826858119813`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HB"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "+", 
      RowBox[{"0.986180439360679`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"3.154551238746542`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"6.309102477493085`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"4.7318268581198115`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"5.645951460896946`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "HWB"}], "]"}], "2"]}], "-", 
      RowBox[{"3.310266588615212`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "dGF"}], "]"}]}], "-", 
      RowBox[{"2.1585503063212292`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "HD2"}], "]"}]}], "+", 
      RowBox[{"0.6712226826848308`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "Hl3"}], "]"}]}], "+", 
      RowBox[{"1.342445365369662`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "Hq3"}], "]"}]}], "-", 
      RowBox[{"2.6493475668024906`*^-16", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "HW"}], "]"}]}], "-", 
      RowBox[{"3.0205020720817393`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "HW2"}], "]"}]}], "-", 
      RowBox[{"2.3659134290599053`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "HWB"}], "]"}]}]}], ")"}], " ", 
    SuperscriptBox["eps", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "eps", "]"}], "3"],
    SeriesData[$CellContext`eps, 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`eps, 0, {
   2.013668048054493, (-3.310266588615214) $CellContext`c[
      6, $CellContext`dGF] - 
    2.15855030632123 $CellContext`c[6, $CellContext`HD] + 
    1.342445365369662 $CellContext`c[6, $CellContext`Hl3] + 
    2.684890730739324 $CellContext`c[6, $CellContext`Hq3] - 
    4.731826858119813 $CellContext`c[6, $CellContext`HWB], 
    2.6539042414114125` $CellContext`c[6, $CellContext`dGF]^2 - 
    0.3322127120636209 $CellContext`c[6, $CellContext`dGF] $CellContext`c[
     6, $CellContext`HD] + 
    1.2660407634348636` $CellContext`c[6, $CellContext`HD]^2 - 
    0.8643990270404807 $CellContext`c[6, $CellContext`dGF] $CellContext`c[
     6, $CellContext`Hl3] - 
    1.4390335375474865` $CellContext`c[6, $CellContext`HD] $CellContext`c[
     6, $CellContext`Hl3] + 
    0.6712226826848308 $CellContext`c[6, $CellContext`Hl3]^2 - 
    1.7287980540809618` $CellContext`c[6, $CellContext`dGF] $CellContext`c[
     6, $CellContext`Hq3] - 
    2.878067075094974 $CellContext`c[6, $CellContext`HD] $CellContext`c[
     6, $CellContext`Hq3] + 
    1.342445365369662 $CellContext`c[6, $CellContext`Hq3]^2 + 
    0.3356113413424155 $CellContext`c[6, $CellContext`Hud]^2 - 
    3.1792170801629887`*^-15 $CellContext`c[
     6, $CellContext`dGF] $CellContext`c[6, $CellContext`HW] - 
    2.6493475668024906`*^-16 $CellContext`c[
     6, $CellContext`HD] $CellContext`c[6, $CellContext`HW] - 
    3.5324634224033207`*^-16 $CellContext`c[
     6, $CellContext`Hl3] $CellContext`c[6, $CellContext`HW] - 
    7.064926844806643*^-16 $CellContext`c[6, $CellContext`Hq3] $CellContext`c[
     6, $CellContext`HW] - 
    1.0597390267209962`*^-15 $CellContext`c[6, $CellContext`HW]^2 - 
    5.12537940845837 $CellContext`c[6, $CellContext`dGF] $CellContext`c[
     6, $CellContext`HWB] - 
    4.731826858119813 $CellContext`c[6, $CellContext`HB] $CellContext`c[
     6, $CellContext`HWB] + 
    0.986180439360679 $CellContext`c[6, $CellContext`HD] $CellContext`c[
      6, $CellContext`HWB] - 
    3.154551238746542 $CellContext`c[6, $CellContext`Hl3] $CellContext`c[
     6, $CellContext`HWB] - 
    6.309102477493085 $CellContext`c[6, $CellContext`Hq3] $CellContext`c[
     6, $CellContext`HWB] - 
    4.7318268581198115` $CellContext`c[6, $CellContext`HW] $CellContext`c[
     6, $CellContext`HWB] - 
    5.645951460896946 $CellContext`c[6, $CellContext`HWB]^2 - 
    3.310266588615212 $CellContext`c[8, $CellContext`dGF] - 
    2.1585503063212292` $CellContext`c[8, $CellContext`HD2] + 
    0.6712226826848308 $CellContext`c[8, $CellContext`Hl3] + 
    1.342445365369662 $CellContext`c[8, $CellContext`Hq3] - 
    2.6493475668024906`*^-16 $CellContext`c[8, $CellContext`HW] - 
    3.0205020720817393` $CellContext`c[8, $CellContext`HW2] - 
    2.3659134290599053` $CellContext`c[8, $CellContext`HWB]}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8914139662182207`*^9, 3.8914140724582033`*^9}, {
   3.891414110050651*^9, 3.891414161724552*^9}, 3.891414258094829*^9, 
   3.892008683515341*^9, 3.892012576129634*^9, 3.892013835789493*^9, 
   3.892013957875456*^9, 3.892016023341249*^9, 3.892096280223506*^9, 
   3.8920972401234922`*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"22e0170b-9d21-4fcb-90b4-d1f045397c12"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "following", " ", "will", " ", "sum", " ", "the", " ", 
    "contributions", " ", "for", " ", "ZH", " ", "production"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "note", " ", "that", " ", "the", " ", "table", " ", "for", " ", "the", 
     " ", "\[Alpha]", " ", "scheme", " ", "is", " ", "the", " ", "same", " ", 
     "as", " ", "mw"}], ",", " ", 
    RowBox[{
    "so", " ", "any", " ", "differences", " ", "come", " ", "from", " ", 
     "input", " ", "parameter", " ", "dependence"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "section", " ", "takes", " ", "approximately", " ", "60", " ",
     "seconds", " ", "on", " ", "an", " ", "old", " ", "macbook", " ", 
    "air"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"TimingStart", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"scheme", "=", "\[Alpha]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"ToString", "[", "scheme", "]"}], "<>", "\"\< scheme\>\""}], 
     "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NCtab2", "=", 
     RowBox[{"Monitor", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"WilsonSeriesEps", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ReleaseHold", "[", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"NCtab", "[", "scheme", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"ii", ",", "1"}], "]"}], "]"}], "*", 
                 RowBox[{
                  RowBox[{"NCtab", "[", "scheme", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"ii", ",", "2", ",", "1"}], "]"}], "]"}]}], "/.", 
                RowBox[{"psi", "->", "d"}]}], ")"}], "]"}], "+", 
             "\[IndentingNewLine]", 
             RowBox[{"ReleaseHold", "[", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"NCtab", "[", "scheme", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"ii", ",", "1"}], "]"}], "]"}], "*", 
                 RowBox[{
                  RowBox[{"NCtab", "[", "scheme", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"ii", ",", "2", ",", "2"}], "]"}], "]"}]}], "/.", 
                RowBox[{"psi", "->", "u"}]}], ")"}], "]"}], "+", 
             "\[IndentingNewLine]", 
             RowBox[{"ReleaseHold", "[", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"NCtab", "[", "scheme", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"ii", ",", "1"}], "]"}], "]"}], "*", 
                 RowBox[{
                  RowBox[{"NCtab", "[", "scheme", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"ii", ",", "2", ",", "3"}], "]"}], "]"}]}], "/.", 
                RowBox[{"psi", "->", "d"}]}], ")"}], "]"}], "+", 
             "\[IndentingNewLine]", 
             RowBox[{"ReleaseHold", "[", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"NCtab", "[", "scheme", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"ii", ",", "1"}], "]"}], "]"}], "*", 
                 RowBox[{
                  RowBox[{"NCtab", "[", "scheme", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"ii", ",", "2", ",", "4"}], "]"}], "]"}]}], "/.", 
                RowBox[{"psi", "->", "u"}]}], ")"}], "]"}], "+", 
             "\[IndentingNewLine]", 
             RowBox[{"ReleaseHold", "[", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"NCtab", "[", "scheme", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"ii", ",", "1"}], "]"}], "]"}], "*", 
                 RowBox[{
                  RowBox[{"NCtab", "[", "scheme", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"ii", ",", "2", ",", "5"}], "]"}], "]"}]}], "/.", 
                RowBox[{"psi", "->", "d"}]}], ")"}], "]"}]}], 
            "\[IndentingNewLine]", ")"}], "//.", 
           RowBox[{"inputscheme", "[", "scheme", "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"NCtab", "[", "scheme", "]"}], "]"}]}], "}"}]}], "]"}], 
       ",", "ii"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "the", " ", "divisor", " ", "normalizes", " ", "to", " ", "the", " ", 
     "SM", " ", "tree", " ", "level", " ", "contribution"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"vevnorm", " ", "normalizes", " ", "all", " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "i"}], "]"}]}], "->", 
     RowBox[{
      RowBox[{
       RowBox[{"vevhat", "^", "2"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "i"}], "]"}], " ", "and", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "i"}], "]"}]}], "->", 
      RowBox[{
       RowBox[{"vevhat", "^", "4"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "i"}], "]"}]}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "changing", " ", "the", " ", "sum", " ", "allows", " ", "one", " ", "to",
       " ", "look", " ", "at", " ", "the", " ", "individual", " ", 
      "contributions"}], ","}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "   ", 
    RowBox[{
     RowBox[{"use", " ", "1"}], "-", 
     RowBox[{"38", " ", "for", " ", "purely", " ", "bosonic", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"i", ".", "e", ".", " ", "the"}], " ", "first", " ", 
         "section", " ", "of", " ", "Table", " ", "4"}], ",", " ", 
        RowBox[{
        "before", " ", "the", " ", "double", " ", "horizontal", " ", 
         "line"}]}], " "}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "   ", 
    RowBox[{
     RowBox[{"use", " ", "39"}], "-", 
     RowBox[{
     "78", " ", "for", " ", "the", " ", "contact", " ", "fermionic", " ", 
      "contributions", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"i", ".", "e", ".", " ", "the"}], " ", "second", " ", 
        "section"}], ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "   ", 
    RowBox[{
     RowBox[{"use", " ", "79"}], "-", 
     RowBox[{
     "102", "  ", "for", " ", "the", " ", "propagator", " ", "shift", " ", 
      "contributions", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"i", ".", "e", ".", " ", "the"}], " ", "second", " ", 
        "section"}], ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fullNC", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"NCtab2", "[", 
            RowBox[{"[", "ii", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"ii", ",", "1", ",", 
             RowBox[{"Length", "[", "NCtab2", "]"}]}], "}"}]}], "]"}], ")"}], 
        "/.", "vevnorm"}], "//.", 
       RowBox[{"inputscheme", "[", "scheme", "]"}]}], "//", "ExpandAll"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"ratNC", "=", 
    RowBox[{
     RowBox[{"fullNC", "/", 
      RowBox[{"WilsonSeries4", "[", "fullNC", "]"}]}], "//", "ExpandAll"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", "scheme", "]"}], "\[IndentingNewLine]", 
   "TimingFinish"}]}]], "Input",
 CellChangeTimes->{{3.891408683192168*^9, 3.891408778872629*^9}, {
   3.891408818127301*^9, 3.891408954796158*^9}, {3.89140899011817*^9, 
   3.8914090600975847`*^9}, {3.891410608894484*^9, 3.891410619739985*^9}, {
   3.8914106674235697`*^9, 3.8914106718429317`*^9}, {3.8914108099178047`*^9, 
   3.891410810187426*^9}, {3.89200865646064*^9, 3.8920086633216763`*^9}, 
   3.892008702819989*^9, {3.892008741495572*^9, 3.892008745374234*^9}, {
   3.8920088447480583`*^9, 3.892008845727508*^9}, {3.8920089315987167`*^9, 
   3.892008952923792*^9}, {3.892009101428217*^9, 3.89200910219643*^9}, {
   3.8920091407502337`*^9, 3.892009141848699*^9}, 3.8920093045059023`*^9, {
   3.892009538450841*^9, 3.892009545677737*^9}, {3.892012636023388*^9, 
   3.892012671429071*^9}, {3.8920127765062113`*^9, 3.892012777504137*^9}, 
   3.8920129007472563`*^9, {3.892013035688043*^9, 3.892013040952812*^9}, {
   3.89201393285898*^9, 3.89201393966271*^9}, {3.892014975791217*^9, 
   3.892014977156642*^9}, 3.8920150209876003`*^9},
 CellLabel->"In[83]:=",ExpressionUUID->"2420062e-12b7-448a-9db0-a1c48d8f45a5"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Start 5/3, 12:06\"\>"], "Print",
 CellChangeTimes->{
  3.8920095461742983`*^9, 3.892012579899783*^9, 3.892012778751019*^9, 
   3.8920129015335703`*^9, 3.892013041766817*^9, 3.892013479506109*^9, 
   3.892013839942882*^9, 3.892013962593751*^9, {3.892015018866468*^9, 
   3.892015040002427*^9}, 3.8920160335275173`*^9, 3.892096290979672*^9, 
   3.892097187480218*^9},
 CellLabel->
  "During evaluation of \
In[83]:=",ExpressionUUID->"7d22f24e-58f7-49f7-b3ff-7ff3489fbdea"],

Cell[BoxData["\<\"\[Alpha] scheme\"\>"], "Print",
 CellChangeTimes->{
  3.8920095461742983`*^9, 3.892012579899783*^9, 3.892012778751019*^9, 
   3.8920129015335703`*^9, 3.892013041766817*^9, 3.892013479506109*^9, 
   3.892013839942882*^9, 3.892013962593751*^9, {3.892015018866468*^9, 
   3.892015040002427*^9}, 3.8920160335275173`*^9, 3.892096290979672*^9, 
   3.8920971874872723`*^9},
 CellLabel->
  "During evaluation of \
In[83]:=",ExpressionUUID->"af024476-822d-4997-9540-3c6fb58cd36a"]
}, Open  ]],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1.`", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3.700466780902818`"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}]}], "-", 
      RowBox[{"1.7410593427990886`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HB"}], "]"}]}], "+", 
      RowBox[{"2.`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hbox"}], "]"}]}], "+", 
      RowBox[{"22.59538300606223`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hd"}], "]"}]}], "-", 
      RowBox[{"0.8502333904514087`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}]}], "-", 
      RowBox[{"1.6465855592006795`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "He"}], "]"}]}], "+", 
      RowBox[{"2.3303719927173283`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl1"}], "]"}]}], "+", 
      RowBox[{"1.5054452921569086`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}]}], "+", 
      RowBox[{"5.041311421527313`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq1"}], "]"}]}], "+", 
      RowBox[{"40.37966808373089`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}]}], "-", 
      RowBox[{"16.751413493264906`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hu"}], "]"}]}], "+", 
      RowBox[{"15.656975852665852`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}]}], "-", 
      RowBox[{"0.916635855015321`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}]}], ")"}], " ", "eps"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"9.908430574392478`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "dGF"}], "]"}], "2"]}], "+", 
      RowBox[{"7.316816350155981`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HB"}], "]"}]}], "+", 
      RowBox[{"26.035566558360934`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "HB"}], "]"}], "2"]}], "-", 
      RowBox[{"5.400933561805635`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hbox"}], "]"}]}], "-", 
      RowBox[{"5.223178028397267`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HB"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hbox"}], "]"}]}], "+", 
      RowBox[{"3.9999999999999996`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "Hbox"}], "]"}], "2"]}], "-", 
      RowBox[{"64.40066660246431`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hd"}], "]"}]}], "-", 
      RowBox[{"40.359802845726016`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HB"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hd"}], "]"}]}], "+", 
      RowBox[{"56.49731960029969`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hbox"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hd"}], "]"}]}], "+", 
      RowBox[{"1178.735753151951`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "Hd"}], "]"}], "2"]}], "+", 
      RowBox[{"3.5074970125868457`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}]}], "+", 
      RowBox[{"4.093673010777763`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HB"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}]}], "-", 
      RowBox[{"1.7004667809028167`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hbox"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}]}], "-", 
      RowBox[{"35.03583378342007`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hd"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}]}], "+", 
      RowBox[{"0.12687425314671116`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "HD"}], "]"}], "2"]}], "+", 
      RowBox[{"1.5354337508117764`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "He"}], "]"}]}], "+", 
      RowBox[{"2.8669544205658277`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HB"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "He"}], "]"}]}], "-", 
      RowBox[{"3.2931711184013586`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hbox"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "He"}], "]"}]}], "-", 
      RowBox[{"37.16464266624477`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hd"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "He"}], "]"}]}], "-", 
      RowBox[{"0.055575904194451686`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "He"}], "]"}]}], "+", 
      RowBox[{"1.468129264763825`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "He"}], "]"}], "2"]}], "-", 
      RowBox[{"8.409348882541497`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl1"}], "]"}]}], "-", 
      RowBox[{"4.057164681116411`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HB"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl1"}], "]"}]}], "+", 
      RowBox[{"4.660743985434656`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hbox"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl1"}], "]"}]}], "+", 
      RowBox[{"52.69623641819418`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hd"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl1"}], "]"}]}], "-", 
      RowBox[{"3.0394884449120845`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl1"}], "]"}]}], "+", 
      RowBox[{"0.12950868400369642`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "He"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl1"}], "]"}]}], "+", 
      RowBox[{"2.0196419457375634`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "Hl1"}], "]"}], "2"]}], "-", 
      RowBox[{"5.356753795716685`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}]}], "-", 
      RowBox[{"2.621573183371757`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HB"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}]}], "+", 
      RowBox[{"3.0108905843138163`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hbox"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}]}], "+", 
      RowBox[{"33.88097053518101`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hd"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}]}], "-", 
      RowBox[{"1.9256542517798876`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}]}], "+", 
      RowBox[{"1.334003027604234`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "He"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}]}], "+", 
      RowBox[{"2.7880064640635185`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl1"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}]}], "+", 
      RowBox[{"0.6166719643419304`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "Hl3"}], "]"}], "2"]}], "+", 
      RowBox[{"14.662374383655747`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq1"}], "]"}]}], "+", 
      RowBox[{"114.3563555112095`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HB"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq1"}], "]"}]}], "+", 
      RowBox[{"12.872151988150197`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hbox"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq1"}], "]"}]}], "+", 
      RowBox[{"55.54865697227553`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hd"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq1"}], "]"}]}], "+", 
      RowBox[{"6.3649314712220475`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq1"}], "]"}]}], "-", 
      RowBox[{"8.388129321390675`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "He"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq1"}], "]"}]}], "+", 
      RowBox[{"11.660952208022861`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl1"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq1"}], "]"}]}], "+", 
      RowBox[{"7.879685239550748`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq1"}], "]"}]}], "+", 
      RowBox[{"3069.838442670925`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "Hq1"}], "]"}], "2"]}], "-", 
      RowBox[{"140.25654612573035`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}]}], "-", 
      RowBox[{"186.5595311976821`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HB"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}]}], "+", 
      RowBox[{"100.58291419871667`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hbox"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}]}], "+", 
      RowBox[{"36.46464639954097`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hd"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}]}], "-", 
      RowBox[{"74.7179115600683`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}]}], "-", 
      RowBox[{"66.78154417996033`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "He"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}]}], "+", 
      RowBox[{"93.80668174957573`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl1"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}]}], "+", 
      RowBox[{"61.76482806035841`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}]}], "-", 
      RowBox[{"1474.211774551796`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq1"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}]}], "+", 
      RowBox[{"3006.8189243450115`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "Hq3"}], "]"}], "2"]}], "+", 
      RowBox[{"76.6783672469596`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hu"}], "]"}]}], "+", 
      RowBox[{"154.63639849722105`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HB"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hu"}], "]"}]}], "-", 
      RowBox[{"42.019851429609474`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hbox"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hu"}], "]"}]}], "-", 
      RowBox[{"8.941304349390888`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hd"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hu"}], "]"}]}], "+", 
      RowBox[{"40.60975743069689`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hu"}], "]"}]}], "+", 
      RowBox[{"27.531625867596862`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "He"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hu"}], "]"}]}], "-", 
      RowBox[{"39.08803452974422`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl1"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hu"}], "]"}]}], "-", 
      RowBox[{"25.048496847880894`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hu"}], "]"}]}], "+", 
      RowBox[{"95.39773326854599`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq1"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hu"}], "]"}]}], "-", 
      RowBox[{"71.84909502079812`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hu"}], "]"}]}], "+", 
      RowBox[{"1902.0782045692076`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "Hu"}], "]"}], "2"]}], "-", 
      RowBox[{"30.31549785119922`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}]}], "-", 
      RowBox[{"81.42051278858631`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HB"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}]}], "+", 
      RowBox[{"46.97092755799755`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hbox"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}]}], "+", 
      RowBox[{"228.99167346419992`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hd"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}]}], "-", 
      RowBox[{"19.07199288876607`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}]}], "-", 
      RowBox[{"25.77833448135327`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "He"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}]}], "+", 
      RowBox[{"36.48879387610406`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl1"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}]}], "+", 
      RowBox[{"23.563342756774773`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}]}], "-", 
      RowBox[{"78.43277889551443`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq1"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}]}], "+", 
      RowBox[{"530.8601086729896`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}]}], "-", 
      RowBox[{"295.92669087113404`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hu"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}]}], "+", 
      RowBox[{"191.29352544636555`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "HW"}], "]"}], "2"]}], "+", 
      RowBox[{"14.368653716666055`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "+", 
      RowBox[{"47.547491796787654`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HB"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"1.0878815050461446`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hbox"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"45.72241693222413`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hd"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "+", 
      RowBox[{"6.166966277086993`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"4.945504381341135`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "He"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"6.704931648808874`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl1"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"5.9506042334879305`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "+", 
      RowBox[{"135.37525009648178`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq1"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"218.158501100777`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "+", 
      RowBox[{"181.6996901122751`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hu"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"47.08611114061215`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "+", 
      RowBox[{"39.03887086001949`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "HWB"}], "]"}], "2"]}], "-", 
      RowBox[{"6.177508634023307`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "d2BH2D1"}], "]"}]}], "-", 
      RowBox[{"88.3413831426221`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "d2H2D31"}], "]"}]}], "-", 
      RowBox[{"11.272147991967314`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "d2WH2D1"}], "]"}]}], "-", 
      RowBox[{"3.7004667809028167`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "dGF"}], "]"}]}], "-", 
      RowBox[{"1.7410593427990881`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "HB"}], "]"}]}], "+", 
      RowBox[{"22.604245091206337`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "Hd"}], "]"}]}], "+", 
      RowBox[{"1.0000000000000002`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "HD"}], "]"}]}], "-", 
      RowBox[{"0.8502333904514086`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "HD2"}], "]"}]}], "+", 
      RowBox[{"0.38401710010793044`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "HDHB"}], "]"}]}], "+", 
      RowBox[{"1.9451426442478297`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "HDHW"}], "]"}]}], "-", 
      RowBox[{"0.8232927796003396`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "He"}], "]"}]}], "+", 
      RowBox[{"1.165185996358664`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "Hl1"}], "]"}]}], "+", 
      RowBox[{"0.7527226460784542`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "Hl2"}], "]"}]}], "+", 
      RowBox[{"0.7527226460784542`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "Hl3"}], "]"}]}], "+", 
      RowBox[{"5.310184855859245`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "Hq1"}], "]"}]}], "+", 
      RowBox[{"40.01341207312031`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "Hq2"}], "]"}]}], "+", 
      RowBox[{"40.01341207312031`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "Hq3"}], "]"}]}], "-", 
      RowBox[{"16.892731189712105`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "Hu"}], "]"}]}], "+", 
      RowBox[{"15.656975852665852`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "HW"}], "]"}]}], "+", 
      RowBox[{"15.656975852665852`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "HW2"}], "]"}]}], "-", 
      RowBox[{"0.08562282501540935`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"1.471972778501086`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "q2BH2D1"}], "]"}]}], "+", 
      RowBox[{"10.883044489545524`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "q2BH2D3"}], "]"}]}], "-", 
      RowBox[{"6.0015168559061705`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "q2H2D31"}], "]"}]}], "-", 
      RowBox[{"170.6812494293381`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "q2H2D33"}], "]"}]}], "-", 
      RowBox[{"2.6859201633531717`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "q2WH2D1"}], "]"}]}], "-", 
      RowBox[{"19.858375820581408`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "q2WH2D3"}], "]"}]}], "+", 
      RowBox[{"4.705535855522225`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "u2BH2D1"}], "]"}]}], "+", 
      RowBox[{"82.33986628671595`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "u2H2D31"}], "]"}]}], "+", 
      RowBox[{"8.58622782861412`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "u2WH2D1"}], "]"}]}]}], ")"}], " ", 
    SuperscriptBox["eps", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "eps", "]"}], "3"],
    SeriesData[$CellContext`eps, 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`eps, 0, {
   1., (-3.700466780902818) $CellContext`c[6, $CellContext`dGF] - 
    1.7410593427990886` $CellContext`c[6, $CellContext`HB] + 
    2. $CellContext`c[6, $CellContext`Hbox] + 
    22.59538300606223 $CellContext`c[6, $CellContext`Hd] - 
    0.8502333904514087 $CellContext`c[6, $CellContext`HD] - 
    1.6465855592006795` $CellContext`c[6, $CellContext`He] + 
    2.3303719927173283` $CellContext`c[6, $CellContext`Hl1] + 
    1.5054452921569086` $CellContext`c[6, $CellContext`Hl3] + 
    5.041311421527313 $CellContext`c[6, $CellContext`Hq1] + 
    40.37966808373089 $CellContext`c[6, $CellContext`Hq3] - 
    16.751413493264906` $CellContext`c[6, $CellContext`Hu] + 
    15.656975852665852` $CellContext`c[6, $CellContext`HW] - 
    0.916635855015321 $CellContext`c[6, $CellContext`HWB], 
    9.908430574392478 $CellContext`c[6, $CellContext`dGF]^2 + 
    7.316816350155981 $CellContext`c[6, $CellContext`dGF] $CellContext`c[
      6, $CellContext`HB] + 
    26.035566558360934` $CellContext`c[6, $CellContext`HB]^2 - 
    5.400933561805635 $CellContext`c[6, $CellContext`dGF] $CellContext`c[
     6, $CellContext`Hbox] - 
    5.223178028397267 $CellContext`c[6, $CellContext`HB] $CellContext`c[
     6, $CellContext`Hbox] + 
    3.9999999999999996` $CellContext`c[6, $CellContext`Hbox]^2 - 
    64.40066660246431 $CellContext`c[6, $CellContext`dGF] $CellContext`c[
     6, $CellContext`Hd] - 
    40.359802845726016` $CellContext`c[6, $CellContext`HB] $CellContext`c[
     6, $CellContext`Hd] + 
    56.49731960029969 $CellContext`c[6, $CellContext`Hbox] $CellContext`c[
      6, $CellContext`Hd] + 
    1178.735753151951 $CellContext`c[6, $CellContext`Hd]^2 + 
    3.5074970125868457` $CellContext`c[6, $CellContext`dGF] $CellContext`c[
      6, $CellContext`HD] + 
    4.093673010777763 $CellContext`c[6, $CellContext`HB] $CellContext`c[
      6, $CellContext`HD] - 
    1.7004667809028167` $CellContext`c[6, $CellContext`Hbox] $CellContext`c[
     6, $CellContext`HD] - 
    35.03583378342007 $CellContext`c[6, $CellContext`Hd] $CellContext`c[
     6, $CellContext`HD] + 
    0.12687425314671116` $CellContext`c[6, $CellContext`HD]^2 + 
    1.5354337508117764` $CellContext`c[6, $CellContext`dGF] $CellContext`c[
      6, $CellContext`He] + 
    2.8669544205658277` $CellContext`c[6, $CellContext`HB] $CellContext`c[
      6, $CellContext`He] - 
    3.2931711184013586` $CellContext`c[6, $CellContext`Hbox] $CellContext`c[
     6, $CellContext`He] - 
    37.16464266624477 $CellContext`c[6, $CellContext`Hd] $CellContext`c[
     6, $CellContext`He] - 
    0.055575904194451686` $CellContext`c[6, $CellContext`HD] $CellContext`c[
     6, $CellContext`He] + 
    1.468129264763825 $CellContext`c[6, $CellContext`He]^2 - 
    8.409348882541497 $CellContext`c[6, $CellContext`dGF] $CellContext`c[
     6, $CellContext`Hl1] - 
    4.057164681116411 $CellContext`c[6, $CellContext`HB] $CellContext`c[
     6, $CellContext`Hl1] + 
    4.660743985434656 $CellContext`c[6, $CellContext`Hbox] $CellContext`c[
      6, $CellContext`Hl1] + 
    52.69623641819418 $CellContext`c[6, $CellContext`Hd] $CellContext`c[
      6, $CellContext`Hl1] - 
    3.0394884449120845` $CellContext`c[6, $CellContext`HD] $CellContext`c[
     6, $CellContext`Hl1] + 
    0.12950868400369642` $CellContext`c[6, $CellContext`He] $CellContext`c[
      6, $CellContext`Hl1] + 
    2.0196419457375634` $CellContext`c[6, $CellContext`Hl1]^2 - 
    5.356753795716685 $CellContext`c[6, $CellContext`dGF] $CellContext`c[
     6, $CellContext`Hl3] - 
    2.621573183371757 $CellContext`c[6, $CellContext`HB] $CellContext`c[
     6, $CellContext`Hl3] + 
    3.0108905843138163` $CellContext`c[6, $CellContext`Hbox] $CellContext`c[
      6, $CellContext`Hl3] + 
    33.88097053518101 $CellContext`c[6, $CellContext`Hd] $CellContext`c[
      6, $CellContext`Hl3] - 
    1.9256542517798876` $CellContext`c[6, $CellContext`HD] $CellContext`c[
     6, $CellContext`Hl3] + 
    1.334003027604234 $CellContext`c[6, $CellContext`He] $CellContext`c[
      6, $CellContext`Hl3] + 
    2.7880064640635185` $CellContext`c[6, $CellContext`Hl1] $CellContext`c[
      6, $CellContext`Hl3] + 
    0.6166719643419304 $CellContext`c[6, $CellContext`Hl3]^2 + 
    14.662374383655747` $CellContext`c[6, $CellContext`dGF] $CellContext`c[
      6, $CellContext`Hq1] + 
    114.3563555112095 $CellContext`c[6, $CellContext`HB] $CellContext`c[
      6, $CellContext`Hq1] + 
    12.872151988150197` $CellContext`c[6, $CellContext`Hbox] $CellContext`c[
      6, $CellContext`Hq1] + 
    55.54865697227553 $CellContext`c[6, $CellContext`Hd] $CellContext`c[
      6, $CellContext`Hq1] + 
    6.3649314712220475` $CellContext`c[6, $CellContext`HD] $CellContext`c[
      6, $CellContext`Hq1] - 
    8.388129321390675 $CellContext`c[6, $CellContext`He] $CellContext`c[
     6, $CellContext`Hq1] + 
    11.660952208022861` $CellContext`c[6, $CellContext`Hl1] $CellContext`c[
      6, $CellContext`Hq1] + 
    7.879685239550748 $CellContext`c[6, $CellContext`Hl3] $CellContext`c[
      6, $CellContext`Hq1] + 
    3069.838442670925 $CellContext`c[6, $CellContext`Hq1]^2 - 
    140.25654612573035` $CellContext`c[6, $CellContext`dGF] $CellContext`c[
     6, $CellContext`Hq3] - 
    186.5595311976821 $CellContext`c[6, $CellContext`HB] $CellContext`c[
     6, $CellContext`Hq3] + 
    100.58291419871667` $CellContext`c[6, $CellContext`Hbox] $CellContext`c[
      6, $CellContext`Hq3] + 
    36.46464639954097 $CellContext`c[6, $CellContext`Hd] $CellContext`c[
      6, $CellContext`Hq3] - 
    74.7179115600683 $CellContext`c[6, $CellContext`HD] $CellContext`c[
     6, $CellContext`Hq3] - 
    66.78154417996033 $CellContext`c[6, $CellContext`He] $CellContext`c[
     6, $CellContext`Hq3] + 
    93.80668174957573 $CellContext`c[6, $CellContext`Hl1] $CellContext`c[
      6, $CellContext`Hq3] + 
    61.76482806035841 $CellContext`c[6, $CellContext`Hl3] $CellContext`c[
      6, $CellContext`Hq3] - 
    1474.211774551796 $CellContext`c[6, $CellContext`Hq1] $CellContext`c[
     6, $CellContext`Hq3] + 
    3006.8189243450115` $CellContext`c[6, $CellContext`Hq3]^2 + 
    76.6783672469596 $CellContext`c[6, $CellContext`dGF] $CellContext`c[
      6, $CellContext`Hu] + 
    154.63639849722105` $CellContext`c[6, $CellContext`HB] $CellContext`c[
      6, $CellContext`Hu] - 
    42.019851429609474` $CellContext`c[6, $CellContext`Hbox] $CellContext`c[
     6, $CellContext`Hu] - 
    8.941304349390888 $CellContext`c[6, $CellContext`Hd] $CellContext`c[
     6, $CellContext`Hu] + 
    40.60975743069689 $CellContext`c[6, $CellContext`HD] $CellContext`c[
      6, $CellContext`Hu] + 
    27.531625867596862` $CellContext`c[6, $CellContext`He] $CellContext`c[
      6, $CellContext`Hu] - 
    39.08803452974422 $CellContext`c[6, $CellContext`Hl1] $CellContext`c[
     6, $CellContext`Hu] - 
    25.048496847880894` $CellContext`c[6, $CellContext`Hl3] $CellContext`c[
     6, $CellContext`Hu] + 
    95.39773326854599 $CellContext`c[6, $CellContext`Hq1] $CellContext`c[
      6, $CellContext`Hu] - 
    71.84909502079812 $CellContext`c[6, $CellContext`Hq3] $CellContext`c[
     6, $CellContext`Hu] + 
    1902.0782045692076` $CellContext`c[6, $CellContext`Hu]^2 - 
    30.31549785119922 $CellContext`c[6, $CellContext`dGF] $CellContext`c[
     6, $CellContext`HW] - 
    81.42051278858631 $CellContext`c[6, $CellContext`HB] $CellContext`c[
     6, $CellContext`HW] + 
    46.97092755799755 $CellContext`c[6, $CellContext`Hbox] $CellContext`c[
      6, $CellContext`HW] + 
    228.99167346419992` $CellContext`c[6, $CellContext`Hd] $CellContext`c[
      6, $CellContext`HW] - 
    19.07199288876607 $CellContext`c[6, $CellContext`HD] $CellContext`c[
     6, $CellContext`HW] - 
    25.77833448135327 $CellContext`c[6, $CellContext`He] $CellContext`c[
     6, $CellContext`HW] + 
    36.48879387610406 $CellContext`c[6, $CellContext`Hl1] $CellContext`c[
      6, $CellContext`HW] + 
    23.563342756774773` $CellContext`c[6, $CellContext`Hl3] $CellContext`c[
      6, $CellContext`HW] - 
    78.43277889551443 $CellContext`c[6, $CellContext`Hq1] $CellContext`c[
     6, $CellContext`HW] + 
    530.8601086729896 $CellContext`c[6, $CellContext`Hq3] $CellContext`c[
      6, $CellContext`HW] - 
    295.92669087113404` $CellContext`c[6, $CellContext`Hu] $CellContext`c[
     6, $CellContext`HW] + 
    191.29352544636555` $CellContext`c[6, $CellContext`HW]^2 + 
    14.368653716666055` $CellContext`c[6, $CellContext`dGF] $CellContext`c[
      6, $CellContext`HWB] + 
    47.547491796787654` $CellContext`c[6, $CellContext`HB] $CellContext`c[
      6, $CellContext`HWB] - 
    1.0878815050461446` $CellContext`c[6, $CellContext`Hbox] $CellContext`c[
     6, $CellContext`HWB] - 
    45.72241693222413 $CellContext`c[6, $CellContext`Hd] $CellContext`c[
     6, $CellContext`HWB] + 
    6.166966277086993 $CellContext`c[6, $CellContext`HD] $CellContext`c[
      6, $CellContext`HWB] - 
    4.945504381341135 $CellContext`c[6, $CellContext`He] $CellContext`c[
     6, $CellContext`HWB] - 
    6.704931648808874 $CellContext`c[6, $CellContext`Hl1] $CellContext`c[
     6, $CellContext`HWB] - 
    5.9506042334879305` $CellContext`c[6, $CellContext`Hl3] $CellContext`c[
     6, $CellContext`HWB] + 
    135.37525009648178` $CellContext`c[6, $CellContext`Hq1] $CellContext`c[
      6, $CellContext`HWB] - 
    218.158501100777 $CellContext`c[6, $CellContext`Hq3] $CellContext`c[
     6, $CellContext`HWB] + 
    181.6996901122751 $CellContext`c[6, $CellContext`Hu] $CellContext`c[
      6, $CellContext`HWB] - 
    47.08611114061215 $CellContext`c[6, $CellContext`HW] $CellContext`c[
     6, $CellContext`HWB] + 
    39.03887086001949 $CellContext`c[6, $CellContext`HWB]^2 - 
    6.177508634023307 $CellContext`c[8, $CellContext`d2BH2D1] - 
    88.3413831426221 $CellContext`c[8, $CellContext`d2H2D31] - 
    11.272147991967314` $CellContext`c[8, $CellContext`d2WH2D1] - 
    3.7004667809028167` $CellContext`c[8, $CellContext`dGF] - 
    1.7410593427990881` $CellContext`c[8, $CellContext`HB] + 
    22.604245091206337` $CellContext`c[8, $CellContext`Hd] + 
    1.0000000000000002` $CellContext`c[8, $CellContext`HD] - 
    0.8502333904514086 $CellContext`c[8, $CellContext`HD2] + 
    0.38401710010793044` $CellContext`c[8, $CellContext`HDHB] + 
    1.9451426442478297` $CellContext`c[8, $CellContext`HDHW] - 
    0.8232927796003396 $CellContext`c[8, $CellContext`He] + 
    1.165185996358664 $CellContext`c[8, $CellContext`Hl1] + 
    0.7527226460784542 $CellContext`c[8, $CellContext`Hl2] + 
    0.7527226460784542 $CellContext`c[8, $CellContext`Hl3] + 
    5.310184855859245 $CellContext`c[8, $CellContext`Hq1] + 
    40.01341207312031 $CellContext`c[8, $CellContext`Hq2] + 
    40.01341207312031 $CellContext`c[8, $CellContext`Hq3] - 
    16.892731189712105` $CellContext`c[8, $CellContext`Hu] + 
    15.656975852665852` $CellContext`c[8, $CellContext`HW] + 
    15.656975852665852` $CellContext`c[8, $CellContext`HW2] - 
    0.08562282501540935 $CellContext`c[8, $CellContext`HWB] - 
    1.471972778501086 $CellContext`c[8, $CellContext`q2BH2D1] + 
    10.883044489545524` $CellContext`c[8, $CellContext`q2BH2D3] - 
    6.0015168559061705` $CellContext`c[8, $CellContext`q2H2D31] - 
    170.6812494293381 $CellContext`c[8, $CellContext`q2H2D33] - 
    2.6859201633531717` $CellContext`c[8, $CellContext`q2WH2D1] - 
    19.858375820581408` $CellContext`c[8, $CellContext`q2WH2D3] + 
    4.705535855522225 $CellContext`c[8, $CellContext`u2BH2D1] + 
    82.33986628671595 $CellContext`c[8, $CellContext`u2H2D31] + 
    8.58622782861412 $CellContext`c[8, $CellContext`u2WH2D1]}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.892009603541507*^9, 3.8920126419776297`*^9, 
  3.8920128387513742`*^9, 3.8920129577167797`*^9, 3.89201308877149*^9, 
  3.892013533584358*^9, 3.8920138975271378`*^9, 3.89201401775108*^9, 
  3.8920150236373663`*^9, 3.892015088726308*^9, 3.892016115664112*^9, 
  3.892096339026985*^9, 3.892097233525363*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"642f26bb-43a5-45c8-8c74-3cc639efc2b8"],

Cell[BoxData["\<\"Finished in: 0.767633 minutes, at: 5/3, 12:07\"\>"], "Print",
 CellChangeTimes->{
  3.8920095461742983`*^9, 3.892012579899783*^9, 3.892012778751019*^9, 
   3.8920129015335703`*^9, 3.892013041766817*^9, 3.892013479506109*^9, 
   3.892013839942882*^9, 3.892013962593751*^9, {3.892015018866468*^9, 
   3.892015040002427*^9}, 3.8920160335275173`*^9, 3.892096290979672*^9, 
   3.892097233554244*^9},
 CellLabel->
  "During evaluation of \
In[83]:=",ExpressionUUID->"bd93e17b-ac06-4e69-8dcf-8ecb5f4560f8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "following", " ", "will", " ", "sum", " ", "the", " ", 
     "contributions", " ", "for", " ", "ZH", " ", "production", " ", "with", 
     " ", "the", " ", "requirement", " ", "the", " ", "partonic", " ", "COME",
      " ", "is"}], " ", ">", 
    RowBox[{"500", " ", "GeV"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "note", " ", "that", " ", "the", " ", "table", " ", "for", " ", "the", 
     " ", "\[Alpha]", " ", "scheme", " ", "is", " ", "the", " ", "same", " ", 
     "as", " ", "mw"}], ",", " ", 
    RowBox[{
    "so", " ", "any", " ", "differences", " ", "come", " ", "from", " ", 
     "input", " ", "parameter", " ", "dependence"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "section", " ", "takes", " ", "approximately", " ", "60", " ",
     "seconds", " ", "on", " ", "an", " ", "old", " ", "macbook", " ", 
    "air"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"TimingStart", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"scheme", "=", "\[Alpha]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"ToString", "[", "scheme", "]"}], "<>", "\"\< scheme\>\""}], 
     "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NCtab5002", "=", 
     RowBox[{"Monitor", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"WilsonSeriesEps", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ReleaseHold", "[", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"NCtab500", "[", "scheme", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"ii", ",", "1"}], "]"}], "]"}], "*", 
                 RowBox[{
                  RowBox[{"NCtab500", "[", "scheme", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"ii", ",", "2", ",", "1"}], "]"}], "]"}]}], "/.", 
                RowBox[{"psi", "->", "d"}]}], ")"}], "]"}], "+", 
             "\[IndentingNewLine]", 
             RowBox[{"ReleaseHold", "[", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"NCtab500", "[", "scheme", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"ii", ",", "1"}], "]"}], "]"}], "*", 
                 RowBox[{
                  RowBox[{"NCtab500", "[", "scheme", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"ii", ",", "2", ",", "2"}], "]"}], "]"}]}], "/.", 
                RowBox[{"psi", "->", "u"}]}], ")"}], "]"}], "+", 
             "\[IndentingNewLine]", 
             RowBox[{"ReleaseHold", "[", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"NCtab500", "[", "scheme", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"ii", ",", "1"}], "]"}], "]"}], "*", 
                 RowBox[{
                  RowBox[{"NCtab500", "[", "scheme", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"ii", ",", "2", ",", "3"}], "]"}], "]"}]}], "/.", 
                RowBox[{"psi", "->", "d"}]}], ")"}], "]"}], "+", 
             "\[IndentingNewLine]", 
             RowBox[{"ReleaseHold", "[", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"NCtab500", "[", "scheme", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"ii", ",", "1"}], "]"}], "]"}], "*", 
                 RowBox[{
                  RowBox[{"NCtab500", "[", "scheme", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"ii", ",", "2", ",", "4"}], "]"}], "]"}]}], "/.", 
                RowBox[{"psi", "->", "u"}]}], ")"}], "]"}], "+", 
             "\[IndentingNewLine]", 
             RowBox[{"ReleaseHold", "[", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"NCtab500", "[", "scheme", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"ii", ",", "1"}], "]"}], "]"}], "*", 
                 RowBox[{
                  RowBox[{"NCtab500", "[", "scheme", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"ii", ",", "2", ",", "5"}], "]"}], "]"}]}], "/.", 
                RowBox[{"psi", "->", "d"}]}], ")"}], "]"}]}], 
            "\[IndentingNewLine]", ")"}], "//.", 
           RowBox[{"inputscheme", "[", "scheme", "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"NCtab500", "[", "scheme", "]"}], "]"}]}], "}"}]}], "]"}],
        ",", "ii"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "the", " ", "divisor", " ", "normalizes", " ", "to", " ", "the", " ", 
     "SM", " ", "tree", " ", "level", " ", "contribution"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"vevnorm", " ", "normalizes", " ", "all", " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "i"}], "]"}]}], "->", 
     RowBox[{
      RowBox[{
       RowBox[{"vevhat", "^", "2"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "i"}], "]"}], " ", "and", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "i"}], "]"}]}], "->", 
      RowBox[{
       RowBox[{"vevhat", "^", "4"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "i"}], "]"}]}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "changing", " ", "the", " ", "sum", " ", "allows", " ", "one", " ", "to",
       " ", "look", " ", "at", " ", "the", " ", "individual", " ", 
      "contributions"}], ","}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "   ", 
    RowBox[{
     RowBox[{"use", " ", "1"}], "-", 
     RowBox[{"38", " ", "for", " ", "purely", " ", "bosonic", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"i", ".", "e", ".", " ", "the"}], " ", "first", " ", 
         "section", " ", "of", " ", "Table", " ", "4"}], ",", " ", 
        RowBox[{
        "before", " ", "the", " ", "double", " ", "horizontal", " ", 
         "line"}]}], " "}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "   ", 
    RowBox[{
     RowBox[{"use", " ", "39"}], "-", 
     RowBox[{
     "78", " ", "for", " ", "the", " ", "contact", " ", "fermionic", " ", 
      "contributions", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"i", ".", "e", ".", " ", "the"}], " ", "second", " ", 
        "section"}], ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "   ", 
    RowBox[{
     RowBox[{"use", " ", "79"}], "-", 
     RowBox[{
     "102", "  ", "for", " ", "the", " ", "propagator", " ", "shift", " ", 
      "contributions", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"i", ".", "e", ".", " ", "the"}], " ", "second", " ", 
        "section"}], ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fullNC500", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"NCtab5002", "[", 
            RowBox[{"[", "ii", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"ii", ",", "1", ",", 
             RowBox[{"Length", "[", "NCtab5002", "]"}]}], "}"}]}], "]"}], 
         ")"}], "/.", "vevnorm"}], "//.", 
       RowBox[{"inputscheme", "[", "scheme", "]"}]}], "//", "ExpandAll"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"ratNC500", "=", 
    RowBox[{
     RowBox[{"fullNC500", "/", 
      RowBox[{"WilsonSeries4", "[", "fullNC500", "]"}]}], "//", 
     "ExpandAll"}]}], "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", "scheme", "]"}], "\[IndentingNewLine]", 
   "TimingFinish"}]}]], "Input",
 CellChangeTimes->{{3.892012595271553*^9, 3.892012620226102*^9}, {
  3.892012678122569*^9, 3.892012711432167*^9}, {3.892013972106328*^9, 
  3.892013981281591*^9}, {3.892014965159499*^9, 3.892014970877899*^9}, {
  3.8920150087214937`*^9, 3.892015015206802*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"862d6ad4-e922-4d36-9272-65f84814a1ab"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Start 5/3, 12:05\"\>"], "Print",
 CellChangeTimes->{3.8920127127387953`*^9, 3.89201401800884*^9, 
  3.892014971852268*^9, 3.8920150890279284`*^9, 3.89201611593355*^9, 
  3.892096339393149*^9, 3.892097142441854*^9},
 CellLabel->
  "During evaluation of \
In[75]:=",ExpressionUUID->"8685c43f-49b6-4132-8882-35a289ffd579"],

Cell[BoxData["\<\"\[Alpha] scheme\"\>"], "Print",
 CellChangeTimes->{3.8920127127387953`*^9, 3.89201401800884*^9, 
  3.892014971852268*^9, 3.8920150890279284`*^9, 3.89201611593355*^9, 
  3.892096339393149*^9, 3.89209714245158*^9},
 CellLabel->
  "During evaluation of \
In[75]:=",ExpressionUUID->"c5ad5052-119e-4af5-bbcd-bf8620174ad4"]
}, Open  ]],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1.`", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3.6619761505833783`"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}]}], "-", 
      RowBox[{"2.7144524881373284`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HB"}], "]"}]}], "+", 
      RowBox[{"2.0000000000000004`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hbox"}], "]"}]}], "+", 
      RowBox[{"161.49847173012705`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hd"}], "]"}]}], "-", 
      RowBox[{"0.8309880752916884`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}]}], "-", 
      RowBox[{"1.6476949453260596`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "He"}], "]"}]}], "+", 
      RowBox[{"2.3292626065919473`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl1"}], "]"}]}], "+", 
      RowBox[{"1.5091390580927126`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}]}], "+", 
      RowBox[{"119.27672460387981`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq1"}], "]"}]}], "+", 
      RowBox[{"205.13878328449715`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}]}], "-", 
      RowBox[{"42.76494884193283`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hu"}], "]"}]}], "+", 
      RowBox[{"24.514319152963804`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}]}], "-", 
      RowBox[{"0.39472078219274087`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}]}], ")"}], " ", "eps"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"9.690749912149242`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "dGF"}], "]"}], "2"]}], "+", 
      RowBox[{"9.535279312833074`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HB"}], "]"}]}], "+", 
      RowBox[{"117.23240637939941`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "HB"}], "]"}], "2"]}], "-", 
      RowBox[{"5.323952301166753`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hbox"}], "]"}]}], "-", 
      RowBox[{"8.143357464411984`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HB"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hbox"}], "]"}]}], "+", 
      RowBox[{"4.`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "Hbox"}], "]"}], "2"]}], "-", 
      RowBox[{"458.49534877920553`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hd"}], "]"}]}], "-", 
      RowBox[{"403.3488119639794`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HB"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hd"}], "]"}]}], "+", 
      RowBox[{"403.8007870660425`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hbox"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hd"}], "]"}]}], "+", 
      RowBox[{"27481.480205543816`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "Hd"}], "]"}], "2"]}], "+", 
      RowBox[{"3.3667976109824878`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}]}], "+", 
      RowBox[{"5.446252778450871`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HB"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}]}], "-", 
      RowBox[{"1.6619761505833768`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hbox"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}]}], "-", 
      RowBox[{"249.5032430317747`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hd"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}]}], "+", 
      RowBox[{"0.09169940274562151`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "HD"}], "]"}], "2"]}], "+", 
      RowBox[{"1.474528238312576`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "He"}], "]"}]}], "+", 
      RowBox[{"3.871222757225546`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HB"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "He"}], "]"}]}], "-", 
      RowBox[{"3.2953898906521197`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hbox"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "He"}], "]"}]}], "-", 
      RowBox[{"266.0667208931232`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hd"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "He"}], "]"}]}], "-", 
      RowBox[{"0.08658335350674218`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "He"}], "]"}]}], "+", 
      RowBox[{"1.4711771664613444`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "He"}], "]"}], "2"]}], "-", 
      RowBox[{"8.317178792113719`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl1"}], "]"}]}], "-", 
      RowBox[{"6.92403956479482`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HB"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl1"}], "]"}]}], "+", 
      RowBox[{"4.658525213183895`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hbox"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl1"}], "]"}]}], "+", 
      RowBox[{"376.20584587722186`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hd"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl1"}], "]"}]}], "-", 
      RowBox[{"2.9939580927608858`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl1"}], "]"}]}], "+", 
      RowBox[{"0.12879092983881668`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "He"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl1"}], "]"}]}], "+", 
      RowBox[{"2.0194786539210536`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "Hl1"}], "]"}], "2"]}], "-", 
      RowBox[{"5.313905916977715`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}]}], "-", 
      RowBox[{"2.0942000783201724`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HB"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}]}], "+", 
      RowBox[{"3.018278116185427`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hbox"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}]}], "+", 
      RowBox[{"243.6121291006983`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hd"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}]}], "-", 
      RowBox[{"1.902383429442501`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}]}], "+", 
      RowBox[{"1.326114863236902`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "He"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}]}], "+", 
      RowBox[{"2.7948082500296048`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl1"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}]}], "+", 
      RowBox[{"0.6248606173243163`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "Hl3"}], "]"}], "2"]}], "-", 
      RowBox[{"266.4360158183032`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq1"}], "]"}]}], "+", 
      RowBox[{"126.51336189168039`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HB"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq1"}], "]"}]}], "+", 
      RowBox[{"297.94924526917606`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hbox"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq1"}], "]"}]}], "+", 
      RowBox[{"413.1965399702118`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hd"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq1"}], "]"}]}], "-", 
      RowBox[{"147.82439068398224`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq1"}], "]"}]}], "-", 
      RowBox[{"196.6498800473623`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "He"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq1"}], "]"}]}], "+", 
      RowBox[{"277.7085906340816`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl1"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq1"}], "]"}]}], "+", 
      RowBox[{"180.39879694697578`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq1"}], "]"}]}], "+", 
      RowBox[{"39019.260136075594`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "Hq1"}], "]"}], "2"]}], "-", 
      RowBox[{"650.0780010129762`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}]}], "-", 
      RowBox[{"909.1937180711872`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HB"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}]}], "+", 
      RowBox[{"512.4894577191545`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hbox"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}]}], "+", 
      RowBox[{"246.21036294893275`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hd"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}]}], "-", 
      RowBox[{"350.23447280194`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}]}], "-", 
      RowBox[{"338.2828916527425`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "He"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}]}], "+", 
      RowBox[{"477.5453417218095`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl1"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}]}], "+", 
      RowBox[{"310.5044232771821`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}]}], "+", 
      RowBox[{"31363.575435679904`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq1"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}]}], "+", 
      RowBox[{"38745.4757519689`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "Hq3"}], "]"}], "2"]}], "+", 
      RowBox[{"192.65474859010607`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hu"}], "]"}]}], "+", 
      RowBox[{"525.0900711557091`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HB"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hu"}], "]"}]}], "-", 
      RowBox[{"106.93794522823762`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hbox"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hu"}], "]"}]}], "-", 
      RowBox[{"48.91381726104981`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hd"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hu"}], "]"}]}], "+", 
      RowBox[{"101.70495930455158`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hu"}], "]"}]}], "+", 
      RowBox[{"70.38886631299204`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "He"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hu"}], "]"}]}], "-", 
      RowBox[{"99.6855199413199`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl1"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hu"}], "]"}]}], "-", 
      RowBox[{"64.28945758559667`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hu"}], "]"}]}], "+", 
      RowBox[{"213.17233769527024`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq1"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hu"}], "]"}]}], "-", 
      RowBox[{"205.79147119804696`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hu"}], "]"}]}], "+", 
      RowBox[{"11635.576248699841`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "Hu"}], "]"}], "2"]}], "-", 
      RowBox[{"44.70858063954982`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}]}], "-", 
      RowBox[{"365.2110197368837`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HB"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}]}], "+", 
      RowBox[{"73.54295745889141`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hbox"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}]}], "+", 
      RowBox[{"2231.227993485284`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hd"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}]}], "-", 
      RowBox[{"28.482870108015845`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}]}], "-", 
      RowBox[{"45.326044290485775`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "He"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}]}], "+", 
      RowBox[{"52.16636239502185`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl1"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}]}], "+", 
      RowBox[{"53.42330658569028`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}]}], "+", 
      RowBox[{"1249.374818408349`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq1"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}]}], "+", 
      RowBox[{"3292.039871921984`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}]}], "-", 
      RowBox[{"1001.0832667359351`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hu"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}]}], "+", 
      RowBox[{"811.4293378939262`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "HW"}], "]"}], "2"]}], "+", 
      RowBox[{"14.486250298468157`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "+", 
      RowBox[{"157.25580927633789`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HB"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "+", 
      RowBox[{"0.3865354271975458`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hbox"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"334.6354217383766`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hd"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "+", 
      RowBox[{"6.163782014450433`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"6.931067290870235`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "He"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"6.614860468016384`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl1"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"1.4314794034344918`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "+", 
      RowBox[{"197.05938827273798`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq1"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"835.2342397839736`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "+", 
      RowBox[{"525.2540160603805`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hu"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"113.00471190983524`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "+", 
      RowBox[{"82.32063908191984`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "HWB"}], "]"}], "2"]}], "-", 
      RowBox[{"62.77502369311448`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "d2BH2D1"}], "]"}]}], "-", 
      RowBox[{"2399.4332465298335`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "d2H2D31"}], "]"}]}], "-", 
      RowBox[{"114.54607337508288`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "d2WH2D1"}], "]"}]}], "-", 
      RowBox[{"3.6619761505833774`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "dGF"}], "]"}]}], "-", 
      RowBox[{"2.7144524881373266`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "HB"}], "]"}]}], "+", 
      RowBox[{"161.55307947085194`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "Hd"}], "]"}]}], "+", 
      RowBox[{"1.0000000000000004`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "HD"}], "]"}]}], "-", 
      RowBox[{"0.8309880752916886`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "HD2"}], "]"}]}], "+", 
      RowBox[{"3.863523331653511`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "HDHB"}], "]"}]}], "+", 
      RowBox[{"13.599690121546033`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "HDHW"}], "]"}]}], "-", 
      RowBox[{"0.8238474726630299`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "He"}], "]"}]}], "+", 
      RowBox[{"1.1646313032959736`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "Hl1"}], "]"}]}], "+", 
      RowBox[{"0.7545695290463569`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "Hl2"}], "]"}]}], "+", 
      RowBox[{"0.7545695290463569`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "Hl3"}], "]"}]}], "+", 
      RowBox[{"119.03415836335638`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "Hq1"}], "]"}]}], "+", 
      RowBox[{"204.781282792409`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "Hq2"}], "]"}]}], "+", 
      RowBox[{"204.781282792409`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "Hq3"}], "]"}]}], "-", 
      RowBox[{"42.79052196533839`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "Hu"}], "]"}]}], "+", 
      RowBox[{"24.5143191529638`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "HW"}], "]"}]}], "+", 
      RowBox[{"24.5143191529638`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "HW2"}], "]"}]}], "+", 
      RowBox[{"0.3906281046951463`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"45.14929442866322`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "q2BH2D1"}], "]"}]}], "+", 
      RowBox[{"80.4007529575659`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "q2BH2D3"}], "]"}]}], "-", 
      RowBox[{"1844.5767819402806`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "q2H2D31"}], "]"}]}], "-", 
      RowBox[{"2954.289711119387`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "q2H2D33"}], "]"}]}], "-", 
      RowBox[{"82.38426826792428`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "q2WH2D1"}], "]"}]}], "-", 
      RowBox[{"146.70787848224083`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "q2WH2D3"}], "]"}]}], "+", 
      RowBox[{"17.625729264451262`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "u2BH2D1"}], "]"}]}], "+", 
      RowBox[{"554.8564645895535`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "u2H2D31"}], "]"}]}], "+", 
      RowBox[{"32.16180510715806`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "u2WH2D1"}], "]"}]}]}], ")"}], " ", 
    SuperscriptBox["eps", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "eps", "]"}], "3"],
    SeriesData[$CellContext`eps, 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`eps, 0, {
   1., (-3.6619761505833783`) $CellContext`c[6, $CellContext`dGF] - 
    2.7144524881373284` $CellContext`c[6, $CellContext`HB] + 
    2.0000000000000004` $CellContext`c[6, $CellContext`Hbox] + 
    161.49847173012705` $CellContext`c[6, $CellContext`Hd] - 
    0.8309880752916884 $CellContext`c[6, $CellContext`HD] - 
    1.6476949453260596` $CellContext`c[6, $CellContext`He] + 
    2.3292626065919473` $CellContext`c[6, $CellContext`Hl1] + 
    1.5091390580927126` $CellContext`c[6, $CellContext`Hl3] + 
    119.27672460387981` $CellContext`c[6, $CellContext`Hq1] + 
    205.13878328449715` $CellContext`c[6, $CellContext`Hq3] - 
    42.76494884193283 $CellContext`c[6, $CellContext`Hu] + 
    24.514319152963804` $CellContext`c[6, $CellContext`HW] - 
    0.39472078219274087` $CellContext`c[6, $CellContext`HWB], 
    9.690749912149242 $CellContext`c[6, $CellContext`dGF]^2 + 
    9.535279312833074 $CellContext`c[6, $CellContext`dGF] $CellContext`c[
      6, $CellContext`HB] + 
    117.23240637939941` $CellContext`c[6, $CellContext`HB]^2 - 
    5.323952301166753 $CellContext`c[6, $CellContext`dGF] $CellContext`c[
     6, $CellContext`Hbox] - 
    8.143357464411984 $CellContext`c[6, $CellContext`HB] $CellContext`c[
     6, $CellContext`Hbox] + 4. $CellContext`c[6, $CellContext`Hbox]^2 - 
    458.49534877920553` $CellContext`c[6, $CellContext`dGF] $CellContext`c[
     6, $CellContext`Hd] - 
    403.3488119639794 $CellContext`c[6, $CellContext`HB] $CellContext`c[
     6, $CellContext`Hd] + 
    403.8007870660425 $CellContext`c[6, $CellContext`Hbox] $CellContext`c[
      6, $CellContext`Hd] + 
    27481.480205543816` $CellContext`c[6, $CellContext`Hd]^2 + 
    3.3667976109824878` $CellContext`c[6, $CellContext`dGF] $CellContext`c[
      6, $CellContext`HD] + 
    5.446252778450871 $CellContext`c[6, $CellContext`HB] $CellContext`c[
      6, $CellContext`HD] - 
    1.6619761505833768` $CellContext`c[6, $CellContext`Hbox] $CellContext`c[
     6, $CellContext`HD] - 
    249.5032430317747 $CellContext`c[6, $CellContext`Hd] $CellContext`c[
     6, $CellContext`HD] + 
    0.09169940274562151 $CellContext`c[6, $CellContext`HD]^2 + 
    1.474528238312576 $CellContext`c[6, $CellContext`dGF] $CellContext`c[
      6, $CellContext`He] + 
    3.871222757225546 $CellContext`c[6, $CellContext`HB] $CellContext`c[
      6, $CellContext`He] - 
    3.2953898906521197` $CellContext`c[6, $CellContext`Hbox] $CellContext`c[
     6, $CellContext`He] - 
    266.0667208931232 $CellContext`c[6, $CellContext`Hd] $CellContext`c[
     6, $CellContext`He] - 
    0.08658335350674218 $CellContext`c[6, $CellContext`HD] $CellContext`c[
     6, $CellContext`He] + 
    1.4711771664613444` $CellContext`c[6, $CellContext`He]^2 - 
    8.317178792113719 $CellContext`c[6, $CellContext`dGF] $CellContext`c[
     6, $CellContext`Hl1] - 
    6.92403956479482 $CellContext`c[6, $CellContext`HB] $CellContext`c[
     6, $CellContext`Hl1] + 
    4.658525213183895 $CellContext`c[6, $CellContext`Hbox] $CellContext`c[
      6, $CellContext`Hl1] + 
    376.20584587722186` $CellContext`c[6, $CellContext`Hd] $CellContext`c[
      6, $CellContext`Hl1] - 
    2.9939580927608858` $CellContext`c[6, $CellContext`HD] $CellContext`c[
     6, $CellContext`Hl1] + 
    0.12879092983881668` $CellContext`c[6, $CellContext`He] $CellContext`c[
      6, $CellContext`Hl1] + 
    2.0194786539210536` $CellContext`c[6, $CellContext`Hl1]^2 - 
    5.313905916977715 $CellContext`c[6, $CellContext`dGF] $CellContext`c[
     6, $CellContext`Hl3] - 
    2.0942000783201724` $CellContext`c[6, $CellContext`HB] $CellContext`c[
     6, $CellContext`Hl3] + 
    3.018278116185427 $CellContext`c[6, $CellContext`Hbox] $CellContext`c[
      6, $CellContext`Hl3] + 
    243.6121291006983 $CellContext`c[6, $CellContext`Hd] $CellContext`c[
      6, $CellContext`Hl3] - 
    1.902383429442501 $CellContext`c[6, $CellContext`HD] $CellContext`c[
     6, $CellContext`Hl3] + 
    1.326114863236902 $CellContext`c[6, $CellContext`He] $CellContext`c[
      6, $CellContext`Hl3] + 
    2.7948082500296048` $CellContext`c[6, $CellContext`Hl1] $CellContext`c[
      6, $CellContext`Hl3] + 
    0.6248606173243163 $CellContext`c[6, $CellContext`Hl3]^2 - 
    266.4360158183032 $CellContext`c[6, $CellContext`dGF] $CellContext`c[
     6, $CellContext`Hq1] + 
    126.51336189168039` $CellContext`c[6, $CellContext`HB] $CellContext`c[
      6, $CellContext`Hq1] + 
    297.94924526917606` $CellContext`c[6, $CellContext`Hbox] $CellContext`c[
      6, $CellContext`Hq1] + 
    413.1965399702118 $CellContext`c[6, $CellContext`Hd] $CellContext`c[
      6, $CellContext`Hq1] - 
    147.82439068398224` $CellContext`c[6, $CellContext`HD] $CellContext`c[
     6, $CellContext`Hq1] - 
    196.6498800473623 $CellContext`c[6, $CellContext`He] $CellContext`c[
     6, $CellContext`Hq1] + 
    277.7085906340816 $CellContext`c[6, $CellContext`Hl1] $CellContext`c[
      6, $CellContext`Hq1] + 
    180.39879694697578` $CellContext`c[6, $CellContext`Hl3] $CellContext`c[
      6, $CellContext`Hq1] + 
    39019.260136075594` $CellContext`c[6, $CellContext`Hq1]^2 - 
    650.0780010129762 $CellContext`c[6, $CellContext`dGF] $CellContext`c[
     6, $CellContext`Hq3] - 
    909.1937180711872 $CellContext`c[6, $CellContext`HB] $CellContext`c[
     6, $CellContext`Hq3] + 
    512.4894577191545 $CellContext`c[6, $CellContext`Hbox] $CellContext`c[
      6, $CellContext`Hq3] + 
    246.21036294893275` $CellContext`c[6, $CellContext`Hd] $CellContext`c[
      6, $CellContext`Hq3] - 
    350.23447280194 $CellContext`c[6, $CellContext`HD] $CellContext`c[
     6, $CellContext`Hq3] - 
    338.2828916527425 $CellContext`c[6, $CellContext`He] $CellContext`c[
     6, $CellContext`Hq3] + 
    477.5453417218095 $CellContext`c[6, $CellContext`Hl1] $CellContext`c[
      6, $CellContext`Hq3] + 
    310.5044232771821 $CellContext`c[6, $CellContext`Hl3] $CellContext`c[
      6, $CellContext`Hq3] + 
    31363.575435679904` $CellContext`c[6, $CellContext`Hq1] $CellContext`c[
      6, $CellContext`Hq3] + 
    38745.4757519689 $CellContext`c[6, $CellContext`Hq3]^2 + 
    192.65474859010607` $CellContext`c[6, $CellContext`dGF] $CellContext`c[
      6, $CellContext`Hu] + 
    525.0900711557091 $CellContext`c[6, $CellContext`HB] $CellContext`c[
      6, $CellContext`Hu] - 
    106.93794522823762` $CellContext`c[6, $CellContext`Hbox] $CellContext`c[
     6, $CellContext`Hu] - 
    48.91381726104981 $CellContext`c[6, $CellContext`Hd] $CellContext`c[
     6, $CellContext`Hu] + 
    101.70495930455158` $CellContext`c[6, $CellContext`HD] $CellContext`c[
      6, $CellContext`Hu] + 
    70.38886631299204 $CellContext`c[6, $CellContext`He] $CellContext`c[
      6, $CellContext`Hu] - 
    99.6855199413199 $CellContext`c[6, $CellContext`Hl1] $CellContext`c[
     6, $CellContext`Hu] - 
    64.28945758559667 $CellContext`c[6, $CellContext`Hl3] $CellContext`c[
     6, $CellContext`Hu] + 
    213.17233769527024` $CellContext`c[6, $CellContext`Hq1] $CellContext`c[
      6, $CellContext`Hu] - 
    205.79147119804696` $CellContext`c[6, $CellContext`Hq3] $CellContext`c[
     6, $CellContext`Hu] + 
    11635.576248699841` $CellContext`c[6, $CellContext`Hu]^2 - 
    44.70858063954982 $CellContext`c[6, $CellContext`dGF] $CellContext`c[
     6, $CellContext`HW] - 
    365.2110197368837 $CellContext`c[6, $CellContext`HB] $CellContext`c[
     6, $CellContext`HW] + 
    73.54295745889141 $CellContext`c[6, $CellContext`Hbox] $CellContext`c[
      6, $CellContext`HW] + 
    2231.227993485284 $CellContext`c[6, $CellContext`Hd] $CellContext`c[
      6, $CellContext`HW] - 
    28.482870108015845` $CellContext`c[6, $CellContext`HD] $CellContext`c[
     6, $CellContext`HW] - 
    45.326044290485775` $CellContext`c[6, $CellContext`He] $CellContext`c[
     6, $CellContext`HW] + 
    52.16636239502185 $CellContext`c[6, $CellContext`Hl1] $CellContext`c[
      6, $CellContext`HW] + 
    53.42330658569028 $CellContext`c[6, $CellContext`Hl3] $CellContext`c[
      6, $CellContext`HW] + 
    1249.374818408349 $CellContext`c[6, $CellContext`Hq1] $CellContext`c[
      6, $CellContext`HW] + 
    3292.039871921984 $CellContext`c[6, $CellContext`Hq3] $CellContext`c[
      6, $CellContext`HW] - 
    1001.0832667359351` $CellContext`c[6, $CellContext`Hu] $CellContext`c[
     6, $CellContext`HW] + 
    811.4293378939262 $CellContext`c[6, $CellContext`HW]^2 + 
    14.486250298468157` $CellContext`c[6, $CellContext`dGF] $CellContext`c[
      6, $CellContext`HWB] + 
    157.25580927633789` $CellContext`c[6, $CellContext`HB] $CellContext`c[
      6, $CellContext`HWB] + 
    0.3865354271975458 $CellContext`c[6, $CellContext`Hbox] $CellContext`c[
      6, $CellContext`HWB] - 
    334.6354217383766 $CellContext`c[6, $CellContext`Hd] $CellContext`c[
     6, $CellContext`HWB] + 
    6.163782014450433 $CellContext`c[6, $CellContext`HD] $CellContext`c[
      6, $CellContext`HWB] - 
    6.931067290870235 $CellContext`c[6, $CellContext`He] $CellContext`c[
     6, $CellContext`HWB] - 
    6.614860468016384 $CellContext`c[6, $CellContext`Hl1] $CellContext`c[
     6, $CellContext`HWB] - 
    1.4314794034344918` $CellContext`c[6, $CellContext`Hl3] $CellContext`c[
     6, $CellContext`HWB] + 
    197.05938827273798` $CellContext`c[6, $CellContext`Hq1] $CellContext`c[
      6, $CellContext`HWB] - 
    835.2342397839736 $CellContext`c[6, $CellContext`Hq3] $CellContext`c[
     6, $CellContext`HWB] + 
    525.2540160603805 $CellContext`c[6, $CellContext`Hu] $CellContext`c[
      6, $CellContext`HWB] - 
    113.00471190983524` $CellContext`c[6, $CellContext`HW] $CellContext`c[
     6, $CellContext`HWB] + 
    82.32063908191984 $CellContext`c[6, $CellContext`HWB]^2 - 
    62.77502369311448 $CellContext`c[8, $CellContext`d2BH2D1] - 
    2399.4332465298335` $CellContext`c[8, $CellContext`d2H2D31] - 
    114.54607337508288` $CellContext`c[8, $CellContext`d2WH2D1] - 
    3.6619761505833774` $CellContext`c[8, $CellContext`dGF] - 
    2.7144524881373266` $CellContext`c[8, $CellContext`HB] + 
    161.55307947085194` $CellContext`c[8, $CellContext`Hd] + 
    1.0000000000000004` $CellContext`c[8, $CellContext`HD] - 
    0.8309880752916886 $CellContext`c[8, $CellContext`HD2] + 
    3.863523331653511 $CellContext`c[8, $CellContext`HDHB] + 
    13.599690121546033` $CellContext`c[8, $CellContext`HDHW] - 
    0.8238474726630299 $CellContext`c[8, $CellContext`He] + 
    1.1646313032959736` $CellContext`c[8, $CellContext`Hl1] + 
    0.7545695290463569 $CellContext`c[8, $CellContext`Hl2] + 
    0.7545695290463569 $CellContext`c[8, $CellContext`Hl3] + 
    119.03415836335638` $CellContext`c[8, $CellContext`Hq1] + 
    204.781282792409 $CellContext`c[8, $CellContext`Hq2] + 
    204.781282792409 $CellContext`c[8, $CellContext`Hq3] - 
    42.79052196533839 $CellContext`c[8, $CellContext`Hu] + 
    24.5143191529638 $CellContext`c[8, $CellContext`HW] + 
    24.5143191529638 $CellContext`c[8, $CellContext`HW2] + 
    0.3906281046951463 $CellContext`c[8, $CellContext`HWB] - 
    45.14929442866322 $CellContext`c[8, $CellContext`q2BH2D1] + 
    80.4007529575659 $CellContext`c[8, $CellContext`q2BH2D3] - 
    1844.5767819402806` $CellContext`c[8, $CellContext`q2H2D31] - 
    2954.289711119387 $CellContext`c[8, $CellContext`q2H2D33] - 
    82.38426826792428 $CellContext`c[8, $CellContext`q2WH2D1] - 
    146.70787848224083` $CellContext`c[8, $CellContext`q2WH2D3] + 
    17.625729264451262` $CellContext`c[8, $CellContext`u2BH2D1] + 
    554.8564645895535 $CellContext`c[8, $CellContext`u2H2D31] + 
    32.16180510715806 $CellContext`c[8, $CellContext`u2WH2D1]}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.8920127558724117`*^9, 3.892014067879691*^9, 
  3.892015018694756*^9, 3.892015155142641*^9, 3.8920161840832767`*^9, 
  3.89209639779107*^9, 3.89209718732164*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"2e8bb9bf-c7ce-4159-9c6f-785775e0db4c"],

Cell[BoxData["\<\"Finished in: 0.748825 minutes, at: 5/3, 12:06\"\>"], "Print",
 CellChangeTimes->{3.8920127127387953`*^9, 3.89201401800884*^9, 
  3.892014971852268*^9, 3.8920150890279284`*^9, 3.89201611593355*^9, 
  3.892096339393149*^9, 3.8920971873379*^9},
 CellLabel->
  "During evaluation of \
In[75]:=",ExpressionUUID->"1e18477d-cb66-4a34-ba7f-d380cdf5808a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Below", " ", "generates", " ", "tables", " ", "for", " ", "all", " ", 
    "combinations", " ", "of", " ", "WCs", " ", "appearing", " ", "in", " ", 
    "the", " ", "NC", " ", "expressions"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "tables", " ", "are", " ", "ratios", " ", "of", " ", "the", 
     " ", "coefficient", " ", "of", " ", "the", " ", "WC", " ", 
     RowBox[{"(", 
      RowBox[{
      "normalized", " ", "to", " ", "the", " ", "SM", " ", "as", " ", 
       "above"}], ")"}], " ", "for", " ", "COME"}], ">", 
    RowBox[{
    "500", " ", "GeV", " ", "to", " ", "the", " ", "result", " ", "with", " ",
      "no", " ", "restriction", " ", "on", " ", "COME"}]}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"tab6", "=", 
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Cases", "[", 
       RowBox[{"ratNC500", ",", 
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "j_"}], "]"}], ",", "Infinity"}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tab60", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"tab6", "[", 
         RowBox[{"[", "ii", "]"}], "]"}], "->", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", 
         RowBox[{"Length", "[", "tab6", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tab8", "=", 
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Cases", "[", 
       RowBox[{"ratNC500", ",", 
        RowBox[{"c", "[", 
         RowBox[{"8", ",", "j_"}], "]"}], ",", "Infinity"}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tab80", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"tab8", "[", 
         RowBox[{"[", "ii", "]"}], "]"}], "->", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", 
         RowBox[{"Length", "[", "tab8", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"tab6", "[", 
         RowBox[{"[", "ii", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Normal", "[", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"ratNC500", ",", 
               RowBox[{"tab6", "[", 
                RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "/", 
             RowBox[{"Coefficient", "[", 
              RowBox[{"ratNC", ",", 
               RowBox[{"tab6", "[", 
                RowBox[{"[", "ii", "]"}], "]"}]}], "]"}]}], ")"}], "]"}], "/.", 
          RowBox[{"eps", "->", "1"}]}], "/.", "tab60"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", 
        RowBox[{"Length", "[", "tab6", "]"}]}], "}"}]}], "]"}], "//", 
    "TableForm"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"tab6", "[", 
            RowBox[{"[", "ii", "]"}], "]"}], 
           RowBox[{"tab6", "[", 
            RowBox[{"[", "jj", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Normal", "[", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Coefficient", "[", 
                RowBox[{"ratNC500", ",", 
                 RowBox[{
                  RowBox[{"tab6", "[", 
                   RowBox[{"[", "ii", "]"}], "]"}], 
                  RowBox[{"tab6", "[", 
                   RowBox[{"[", "jj", "]"}], "]"}]}]}], "]"}], "/", 
               RowBox[{"Coefficient", "[", 
                RowBox[{"ratNC", ",", 
                 RowBox[{
                  RowBox[{"tab6", "[", 
                   RowBox[{"[", "ii", "]"}], "]"}], 
                  RowBox[{"tab6", "[", 
                   RowBox[{"[", "jj", "]"}], "]"}]}]}], "]"}]}], ")"}], "]"}],
             "/.", 
            RowBox[{"eps", "->", "1"}]}], "/.", "tab60"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", 
          RowBox[{"Length", "[", "tab6", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", "1", ",", "ii"}], "}"}]}], "]"}], ",", "1"}], 
     "]"}], "//", "TableForm"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"tab8", "[", 
         RowBox[{"[", "ii", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Normal", "[", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"ratNC500", ",", 
               RowBox[{"tab8", "[", 
                RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "/", 
             RowBox[{"Coefficient", "[", 
              RowBox[{"ratNC", ",", 
               RowBox[{"tab8", "[", 
                RowBox[{"[", "ii", "]"}], "]"}]}], "]"}]}], ")"}], "]"}], "/.", 
          RowBox[{"eps", "->", "1"}]}], "/.", "tab80"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", 
        RowBox[{"Length", "[", "tab8", "]"}]}], "}"}]}], "]"}], "//", 
    "TableForm"}]}]}]], "Input",
 CellChangeTimes->{{3.892013992913885*^9, 3.8920139951287737`*^9}, {
  3.8920146890721693`*^9, 3.892014718506782*^9}, {3.892015049907144*^9, 
  3.892015064635973*^9}, {3.8920151628061543`*^9, 3.892015484064658*^9}, {
  3.892015520914506*^9, 3.892015545216831*^9}, {3.892015577716484*^9, 
  3.892015582797814*^9}, {3.8920156596779547`*^9, 3.8920156773632936`*^9}, {
  3.89201621891535*^9, 3.8920163166554527`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"533d96b3-02a7-43fe-bac0-f81708fd1501"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"c", "[", 
      RowBox[{"6", ",", "dGF"}], "]"}], "0.9895984391704096`"},
    {
     RowBox[{"c", "[", 
      RowBox[{"6", ",", "HB"}], "]"}], "1.5590809695052226`"},
    {
     RowBox[{"c", "[", 
      RowBox[{"6", ",", "Hbox"}], "]"}], "1.0000000000000002`"},
    {
     RowBox[{"c", "[", 
      RowBox[{"6", ",", "Hd"}], "]"}], "7.147410233621524`"},
    {
     RowBox[{"c", "[", 
      RowBox[{"6", ",", "HD"}], "]"}], "0.9773646678948913`"},
    {
     RowBox[{"c", "[", 
      RowBox[{"6", ",", "He"}], "]"}], "1.0006737494563713`"},
    {
     RowBox[{"c", "[", 
      RowBox[{"6", ",", "Hl1"}], "]"}], "0.9995239446196367`"},
    {
     RowBox[{"c", "[", 
      RowBox[{"6", ",", "Hl3"}], "]"}], "1.0024536035650367`"},
    {
     RowBox[{"c", "[", 
      RowBox[{"6", ",", "Hq1"}], "]"}], "23.659860427298064`"},
    {
     RowBox[{"c", "[", 
      RowBox[{"6", ",", "Hq3"}], "]"}], "5.080249368546649`"},
    {
     RowBox[{"c", "[", 
      RowBox[{"6", ",", "Hu"}], "]"}], "2.552915839557477`"},
    {
     RowBox[{"c", "[", 
      RowBox[{"6", ",", "HW"}], "]"}], "1.5657122667650947`"},
    {
     RowBox[{"c", "[", 
      RowBox[{"6", ",", "HWB"}], "]"}], "0.43061896393540416`"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8920153520883293`*^9, 3.892015412944413*^9}, {
   3.8920154541981688`*^9, 3.892015484388*^9}, 3.892015524094034*^9, 
   3.892015596575165*^9, 3.8920156780692253`*^9, 3.8920161955333843`*^9, 
   3.8920163174209347`*^9, 3.892096398125505*^9},
 CellLabel->
  "Out[33]//TableForm=",ExpressionUUID->"a0f5a018-9d0d-4eb6-80ee-\
5c501d1c3557"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     SuperscriptBox[
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "dGF"}], "]"}], "2"], "0.9780307627319089`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "dGF"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HB"}], "]"}]}], "1.303200580212704`"},
    {
     SuperscriptBox[
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HB"}], "]"}], "2"], "4.50277915468492`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "dGF"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hbox"}], "]"}]}], "0.9857466751334846`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HB"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hbox"}], "]"}]}], "1.559080969505222`"},
    {
     SuperscriptBox[
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hbox"}], "]"}], "2"], "1.0000000000000002`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "dGF"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hd"}], "]"}]}], "7.119419300570734`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HB"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hd"}], "]"}]}], "9.993825131053455`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hbox"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hd"}], "]"}]}], "7.147255656070108`"},
    {
     SuperscriptBox[
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hd"}], "]"}], "2"], "23.314368917764703`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "dGF"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HD"}], "]"}]}], "0.9598860950987412`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HB"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HD"}], "]"}]}], "1.3304073784379105`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hbox"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HD"}], "]"}]}], "0.9773646678948916`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hd"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HD"}], "]"}]}], "7.1213730654769405`"},
    {
     SuperscriptBox[
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HD"}], "]"}], "2"], "0.7227581678024525`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "dGF"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "He"}], "]"}]}], "0.960333350450972`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HB"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "He"}], "]"}]}], "1.3502910019969951`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hbox"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "He"}], "]"}]}], "1.0006737494563716`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hd"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "He"}], "]"}]}], "7.159135721619126`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HD"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "He"}], "]"}]}], "1.5579297316297385`"},
    {
     SuperscriptBox[
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "He"}], "]"}], "2"], "1.0020760445082535`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "dGF"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hl1"}], "]"}]}], "0.9890395687329454`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HB"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hl1"}], "]"}]}], "1.706620290032085`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hbox"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hl1"}], "]"}]}], "0.9995239446196369`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hd"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hl1"}], "]"}]}], "7.13914069482448`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HD"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hl1"}], "]"}]}], "0.9850203897871652`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "He"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hl1"}], "]"}]}], "0.9944578684402411`"},
    {
     SuperscriptBox[
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hl1"}], "]"}], "2"], "0.9999191481357107`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "dGF"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hl3"}], "]"}]}], "0.992001148387064`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HB"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hl3"}], "]"}]}], "0.7988333461767795`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hbox"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hl3"}], "]"}]}], "1.0024536035650378`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hd"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hl3"}], "]"}]}], "7.190234673110636`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HD"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hl3"}], "]"}]}], "0.987915368339941`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "He"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hl3"}], "]"}]}], "0.9940868467281528`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hl1"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hl3"}], "]"}]}], "1.0024396593242373`"},
    {
     SuperscriptBox[
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hl3"}], "]"}], "2"], "1.0132787826524987`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "dGF"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hq1"}], "]"}]}], 
     RowBox[{"-", "18.171409953581687`"}]},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HB"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hq1"}], "]"}]}], "1.1063080956552451`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hbox"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hq1"}], "]"}]}], "23.14680913832133`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hd"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hq1"}], "]"}]}], "7.438461386680135`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HD"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hq1"}], "]"}]}], 
     RowBox[{"-", "23.22482046387224`"}]},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "He"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hq1"}], "]"}]}], "23.44383026450045`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hl1"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hq1"}], "]"}]}], "23.815258452308473`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hl3"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hq1"}], "]"}]}], "22.894162832989128`"},
    {
     SuperscriptBox[
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hq1"}], "]"}], "2"], "12.710525607375851`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "dGF"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hq3"}], "]"}]}], "4.634920928611959`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HB"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hq3"}], "]"}]}], "4.873477716385274`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hbox"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hq3"}], "]"}]}], "5.095193968099339`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hd"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hq3"}], "]"}]}], "6.752029356084258`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HD"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hq3"}], "]"}]}], "4.687423209364925`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "He"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hq3"}], "]"}]}], "5.065514668860468`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hl1"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hq3"}], "]"}]}], "5.090739090384351`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hl3"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hq3"}], "]"}]}], "5.027204527692493`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hq1"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hq3"}], "]"}]}], 
     RowBox[{"-", "21.27481002192874`"}]},
    {
     SuperscriptBox[
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hq3"}], "]"}], "2"], "12.885869327967264`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "dGF"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hu"}], "]"}]}], "2.5125045760249294`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HB"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hu"}], "]"}]}], "3.395643433619837`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hbox"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hu"}], "]"}]}], "2.5449386799326787`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hd"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hu"}], "]"}]}], "5.470546057900599`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HD"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hu"}], "]"}]}], "2.5044463631214127`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "He"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hu"}], "]"}]}], "2.5566549048538274`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hl1"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hu"}], "]"}]}], "2.550282231905616`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hl3"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hu"}], "]"}]}], "2.5665994241500987`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hq1"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hu"}], "]"}]}], "2.234563971191926`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hq3"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hu"}], "]"}]}], "2.864217999384357`"},
    {
     SuperscriptBox[
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hu"}], "]"}], "2"], "6.117296450139981`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "dGF"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HW"}], "]"}]}], "1.4747763951955433`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HB"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HW"}], "]"}]}], "4.4854915208551684`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hbox"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HW"}], "]"}]}], "1.565712266765095`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hd"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HW"}], "]"}]}], "9.743707968639784`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HD"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HW"}], "]"}]}], "1.4934396354978217`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "He"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HW"}], "]"}]}], "1.7582999523600844`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hl1"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HW"}], "]"}]}], "1.4296543364012033`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hl3"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HW"}], "]"}]}], "2.267221044871928`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hq1"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HW"}], "]"}]}], 
     RowBox[{"-", "15.92924330875392`"}]},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hq3"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HW"}], "]"}]}], "6.2013321742167`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hu"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HW"}], "]"}]}], "3.3828758865548654`"},
    {
     SuperscriptBox[
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HW"}], "]"}], "2"], "4.241802413335902`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "dGF"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HWB"}], "]"}]}], "1.0081842449627485`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HB"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HWB"}], "]"}]}], "3.307341845673597`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hbox"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HWB"}], "]"}]}], 
     RowBox[{"-", "0.35531022947315405`"}]},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hd"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HWB"}], "]"}]}], "7.318848044153437`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HD"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HWB"}], "]"}]}], "0.9994836581726754`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "He"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HWB"}], "]"}]}], "1.4014884542455202`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hl1"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HWB"}], "]"}]}], "0.9865664281889448`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hl3"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HWB"}], "]"}]}], "0.2405603443392561`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hq1"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HWB"}], "]"}]}], "1.4556529951545352`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hq3"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HWB"}], "]"}]}], "3.8285660910282027`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "Hu"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HWB"}], "]"}]}], "2.890781022993588`"},
    {
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HW"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HWB"}], "]"}]}], "2.3999584839863273`"},
    {
     SuperscriptBox[
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "HWB"}], "]"}], "2"], "2.1086839160152575`"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8920153520883293`*^9, 3.892015412944413*^9}, {
   3.8920154541981688`*^9, 3.892015484388*^9}, 3.892015524094034*^9, 
   3.892015596575165*^9, 3.8920156780692253`*^9, 3.8920161955333843`*^9, 
   3.8920163174209347`*^9, 3.892096398275256*^9},
 CellLabel->
  "Out[34]//TableForm=",ExpressionUUID->"f8e2a89a-63fc-4ff4-b717-\
5751a4929326"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"c", "[", 
      RowBox[{"8", ",", "d2BH2D1"}], "]"}], "10.161867414862707`"},
    {
     RowBox[{"c", "[", 
      RowBox[{"8", ",", "d2H2D31"}], "]"}], "27.160920071356433`"},
    {
     RowBox[{"c", "[", 
      RowBox[{"8", ",", "d2WH2D1"}], "]"}], "10.16186741486272`"},
    {
     RowBox[{"c", "[", 
      RowBox[{"8", ",", "dGF"}], "]"}], "0.9895984391704096`"},
    {
     RowBox[{"c", "[", 
      RowBox[{"8", ",", "HB"}], "]"}], "1.5590809695052217`"},
    {
     RowBox[{"c", "[", 
      RowBox[{"8", ",", "Hd"}], "]"}], "7.147023880647112`"},
    {
     RowBox[{"c", "[", 
      RowBox[{"8", ",", "HD"}], "]"}], "1.0000000000000002`"},
    {
     RowBox[{"c", "[", 
      RowBox[{"8", ",", "HD2"}], "]"}], "0.9773646678948915`"},
    {
     RowBox[{"c", "[", 
      RowBox[{"8", ",", "HDHB"}], "]"}], "10.060810652878851`"},
    {
     RowBox[{"c", "[", 
      RowBox[{"8", ",", "HDHW"}], "]"}], "6.9916158394670935`"},
    {
     RowBox[{"c", "[", 
      RowBox[{"8", ",", "He"}], "]"}], "1.0006737494563716`"},
    {
     RowBox[{"c", "[", 
      RowBox[{"8", ",", "Hl1"}], "]"}], "0.9995239446196369`"},
    {
     RowBox[{"c", "[", 
      RowBox[{"8", ",", "Hl2"}], "]"}], "1.0024536035650375`"},
    {
     RowBox[{"c", "[", 
      RowBox[{"8", ",", "Hl3"}], "]"}], "1.0024536035650375`"},
    {
     RowBox[{"c", "[", 
      RowBox[{"8", ",", "Hq1"}], "]"}], "22.416198605970255`"},
    {
     RowBox[{"c", "[", 
      RowBox[{"8", ",", "Hq2"}], "]"}], "5.117816056730996`"},
    {
     RowBox[{"c", "[", 
      RowBox[{"8", ",", "Hq3"}], "]"}], "5.117816056730996`"},
    {
     RowBox[{"c", "[", 
      RowBox[{"8", ",", "Hu"}], "]"}], "2.5330730409892737`"},
    {
     RowBox[{"c", "[", 
      RowBox[{"8", ",", "HW"}], "]"}], "1.5657122667650945`"},
    {
     RowBox[{"c", "[", 
      RowBox[{"8", ",", "HW2"}], "]"}], "1.5657122667650945`"},
    {
     RowBox[{"c", "[", 
      RowBox[{"8", ",", "HWB"}], "]"}], 
     RowBox[{"-", "4.562195940449826`"}]},
    {
     RowBox[{"c", "[", 
      RowBox[{"8", ",", "q2BH2D1"}], "]"}], "30.672642244538565`"},
    {
     RowBox[{"c", "[", 
      RowBox[{"8", ",", "q2BH2D3"}], "]"}], "7.3877078270515675`"},
    {
     RowBox[{"c", "[", 
      RowBox[{"8", ",", "q2H2D31"}], "]"}], "307.35176226740225`"},
    {
     RowBox[{"c", "[", 
      RowBox[{"8", ",", "q2H2D33"}], "]"}], "17.308812309476682`"},
    {
     RowBox[{"c", "[", 
      RowBox[{"8", ",", "q2WH2D1"}], "]"}], "30.672642244538512`"},
    {
     RowBox[{"c", "[", 
      RowBox[{"8", ",", "q2WH2D3"}], "]"}], "7.387707827051567`"},
    {
     RowBox[{"c", "[", 
      RowBox[{"8", ",", "u2BH2D1"}], "]"}], "3.745743270400634`"},
    {
     RowBox[{"c", "[", 
      RowBox[{"8", ",", "u2H2D31"}], "]"}], "6.738612650371399`"},
    {
     RowBox[{"c", "[", 
      RowBox[{"8", ",", "u2WH2D1"}], "]"}], "3.7457432704006424`"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8920153520883293`*^9, 3.892015412944413*^9}, {
   3.8920154541981688`*^9, 3.892015484388*^9}, 3.892015524094034*^9, 
   3.892015596575165*^9, 3.8920156780692253`*^9, 3.8920161955333843`*^9, 
   3.8920163174209347`*^9, 3.892096398295107*^9},
 CellLabel->
  "Out[35]//TableForm=",ExpressionUUID->"ef762a14-6d25-4eea-84f5-\
57b3e16cf9f7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "following", " ", "will", " ", "sum", " ", "the", " ", 
    "contributions", " ", "for", " ", "WH", " ", "production"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "both", " ", "schemes", " ", "work", " ", "for", " ", "partial", " ", 
    "and", " ", "total", " ", "widths"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "section", " ", "takes", " ", "approximately", " ", "18", " ",
     "seconds", " ", "on", " ", "an", " ", "old", " ", "macbook", " ", 
    "air"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"TimingStart", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"scheme", "=", "\[Alpha]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "scheme", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Wp", "=", 
      RowBox[{
       RowBox[{"1", " ", "means", " ", "include", " ", "W"}], "+", " ", 
       "contribution"}]}], ",", " ", 
     RowBox[{"Wm", "=", 
      RowBox[{
       RowBox[{"1", " ", "means", " ", "include", " ", "W"}], "-"}]}], ",", 
     " ", 
     RowBox[{
     "0", " ", "for", " ", "either", " ", "turns", " ", "it", " ", "off"}]}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Wp", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Wm", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CCtab2", "=", 
     RowBox[{"Monitor", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"WilsonSeriesEps", "[", "\[IndentingNewLine]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Wp", "*", 
              RowBox[{"ReleaseHold", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"CCtab", "[", "scheme", "]"}], "[", 
                   RowBox[{"[", 
                    RowBox[{"ii", ",", "1"}], "]"}], "]"}], "*", 
                  RowBox[{
                   RowBox[{"CCtab", "[", "scheme", "]"}], "[", 
                   RowBox[{"[", 
                    RowBox[{"ii", ",", "2", ",", "1"}], "]"}], "]"}]}], ")"}],
                 "/.", 
                RowBox[{"pm", "->", 
                 RowBox[{"+", "1"}]}]}], "]"}]}], "+", "\[IndentingNewLine]", 
             
             RowBox[{"Wp", "*", 
              RowBox[{"ReleaseHold", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"CCtab", "[", "scheme", "]"}], "[", 
                   RowBox[{"[", 
                    RowBox[{"ii", ",", "1"}], "]"}], "]"}], "*", 
                  RowBox[{
                   RowBox[{"CCtab", "[", "scheme", "]"}], "[", 
                   RowBox[{"[", 
                    RowBox[{"ii", ",", "2", ",", "2"}], "]"}], "]"}]}], ")"}],
                 "/.", 
                RowBox[{"pm", "->", 
                 RowBox[{"+", "1"}]}]}], "]"}]}], "+", "\[IndentingNewLine]", 
             
             RowBox[{"Wm", "*", 
              RowBox[{"ReleaseHold", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"CCtab", "[", "scheme", "]"}], "[", 
                   RowBox[{"[", 
                    RowBox[{"ii", ",", "1"}], "]"}], "]"}], "*", 
                  RowBox[{
                   RowBox[{"CCtab", "[", "scheme", "]"}], "[", 
                   RowBox[{"[", 
                    RowBox[{"ii", ",", "2", ",", "3"}], "]"}], "]"}]}], ")"}],
                 "/.", 
                RowBox[{"pm", "->", 
                 RowBox[{"-", "1"}]}]}], "]"}]}], "+", "\[IndentingNewLine]", 
             
             RowBox[{"Wm", "*", 
              RowBox[{"ReleaseHold", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"CCtab", "[", "scheme", "]"}], "[", 
                   RowBox[{"[", 
                    RowBox[{"ii", ",", "1"}], "]"}], "]"}], "*", 
                  RowBox[{
                   RowBox[{"CCtab", "[", "scheme", "]"}], "[", 
                   RowBox[{"[", 
                    RowBox[{"ii", ",", "2", ",", "4"}], "]"}], "]"}]}], ")"}],
                 "/.", 
                RowBox[{"pm", "->", 
                 RowBox[{"-", "1"}]}]}], "]"}]}]}], "\[IndentingNewLine]", 
            ")"}], "]"}], "//.", 
          RowBox[{"inputscheme", "[", "scheme", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"CCtab", "[", "scheme", "]"}], "]"}]}], "}"}]}], "]"}], 
       ",", "ii"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "the", " ", "divisor", " ", "normalizes", " ", "to", " ", "the", " ", 
     "SM", " ", "tree", " ", "level", " ", "contribution"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"vevnorm", " ", "normalizes", " ", "all", " ", 
      RowBox[{"c", "[", 
       RowBox[{"6", ",", "i"}], "]"}]}], "->", 
     RowBox[{
      RowBox[{
       RowBox[{"vevhat", "^", "2"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "i"}], "]"}], " ", "and", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "i"}], "]"}]}], "->", 
      RowBox[{
       RowBox[{"vevhat", "^", "4"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "i"}], "]"}]}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "changing", " ", "the", " ", "sum", " ", "allows", " ", "one", " ", "to",
       " ", "look", " ", "at", " ", "the", " ", "individual", " ", 
      "contributions"}], ","}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "   ", 
    RowBox[{
     RowBox[{"use", " ", "1"}], "-", 
     RowBox[{"6", " ", "for", " ", "purely", " ", "bosonic", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"i", ".", "e", ".", " ", "the"}], " ", "first", " ", 
         "section", " ", "of", " ", "Table", " ", "4"}], ",", " ", 
        RowBox[{
        "before", " ", "the", " ", "double", " ", "horizontal", " ", 
         "line"}]}], " "}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "   ", 
    RowBox[{
     RowBox[{"use", " ", "7"}], "-", 
     RowBox[{
     "19", " ", "for", " ", "the", " ", "contact", " ", "fermionic", " ", 
      "contributions", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"i", ".", "e", ".", " ", "the"}], " ", "second", " ", 
        "section"}], ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "   ", 
    RowBox[{
     RowBox[{"use", " ", "20"}], "-", 
     RowBox[{
     "28", "  ", "for", " ", "the", " ", "propagator", " ", "shift", " ", 
      "contributions", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"i", ".", "e", ".", " ", "the"}], " ", "second", " ", 
        "section"}], ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"full", "=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"CCtab2", "[", 
           RowBox[{"[", "ii", "]"}], "]"}], "/.", "vevnorm"}], "//.", 
         RowBox[{"inputscheme", "[", "scheme", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", 
          RowBox[{"Length", "[", "CCtab2", "]"}]}], "}"}]}], "]"}], "//", 
      "ExpandAll"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"full", "/", 
     RowBox[{"WilsonSeries4", "[", "full", "]"}]}], "//", "ExpandAll"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", "scheme", "]"}], "\[IndentingNewLine]", 
   "TimingFinish", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8914092405252113`*^9, 3.8914093443166122`*^9}, {
  3.891410622926702*^9, 3.8914106231389*^9}, {3.891410714559512*^9, 
  3.8914107220260067`*^9}, {3.8914108241625233`*^9, 3.8914108244192944`*^9}, {
  3.8920097725480824`*^9, 3.8920098019479647`*^9}, {3.892096307106883*^9, 
  3.8920963212837257`*^9}, {3.8920968484390583`*^9, 3.892096848743321*^9}, {
  3.892096888797735*^9, 3.892096888855633*^9}, {3.892096965081478*^9, 
  3.8920969986701317`*^9}, {3.892097096731812*^9, 3.892097097428564*^9}, {
  3.892097244836165*^9, 
  3.89209725034352*^9}},ExpressionUUID->"d6ad3995-465b-468e-97d6-\
00c6ef5d5778"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Start 5/3, 12:04\"\>"], "Print",
 CellChangeTimes->{
  3.892096849179515*^9, 3.8920968894948483`*^9, {3.89209695499682*^9, 
   3.8920969991413794`*^9}, 3.892097099054739*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"91c551a1-a118-4046-890b-3625ae7bc9f6"],

Cell[BoxData["\[Alpha]"], "Print",
 CellChangeTimes->{
  3.892096849179515*^9, 3.8920968894948483`*^9, {3.89209695499682*^9, 
   3.8920969991413794`*^9}, 3.8920970990678377`*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"9826a48d-b281-4c3a-b50c-2c01d864fff6"]
}, Open  ]],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1.`", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4.639424573943289`"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}]}], "+", 
      RowBox[{"2.0000000000000004`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hbox"}], "]"}]}], "-", 
      RowBox[{"3.2292799625900197`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}]}], "+", 
      RowBox[{"1.7746926331210036`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}]}], "+", 
      RowBox[{"6.765084490992535`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}]}], "+", 
      RowBox[{"14.059036049559051`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}]}], "-", 
      RowBox[{"5.982941510555555`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}]}], ")"}], " ", "eps"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"10.904786888010031`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "dGF"}], "]"}], "2"]}], "-", 
      RowBox[{"7.278849147886583`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hbox"}], "]"}]}], "+", 
      RowBox[{"3.9999999999999987`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "Hbox"}], "]"}], "2"]}], "+", 
      RowBox[{"9.576540650025605`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}]}], "-", 
      RowBox[{"7.458559925180043`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hbox"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}]}], "+", 
      RowBox[{"5.4781281404670406`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "HD"}], "]"}], "2"]}], "-", 
      RowBox[{"6.124076883470942`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}]}], "+", 
      RowBox[{"3.5493852662420093`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hbox"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}]}], "-", 
      RowBox[{"5.548726439841823`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}]}], "+", 
      RowBox[{"0.5871736808941215`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "Hl3"}], "]"}], "2"]}], "-", 
      RowBox[{"21.235454939085567`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}]}], "+", 
      RowBox[{"16.138018594360336`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hbox"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}]}], "-", 
      RowBox[{"17.612278634796162`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}]}], "+", 
      RowBox[{"10.16268214981189`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}]}], "+", 
      RowBox[{"301.9371302663373`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "Hq3"}], "]"}], "2"]}], "-", 
      RowBox[{"0.05632271794830815`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "Hud"}], "]"}], "2"]}], "-", 
      RowBox[{"45.29062619320866`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}]}], "+", 
      RowBox[{"42.85303024931415`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hbox"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}]}], "-", 
      RowBox[{"40.427029830524354`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}]}], "+", 
      RowBox[{"25.70871178438214`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}]}], "+", 
      RowBox[{"18.10111291081662`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}]}], "+", 
      RowBox[{"107.80109529348897`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "HW"}], "]"}], "2"]}], "+", 
      RowBox[{"11.444246916527884`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "dGF"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"5.982941510555556`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HB"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"11.965883021111114`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hbox"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "+", 
      RowBox[{"14.158679062645565`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HD"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"10.218359793911588`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hl3"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"29.764270692818055`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "Hq3"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"71.1194478328598`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HW"}], "]"}], " ", 
       RowBox[{"c", "[", 
        RowBox[{"6", ",", "HWB"}], "]"}]}], "+", 
      RowBox[{"3.734513826315624`", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", 
         RowBox[{"6", ",", "HWB"}], "]"}], "2"]}], "-", 
      RowBox[{"4.639424573943289`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "dGF"}], "]"}]}], "+", 
      RowBox[{"0.9999999999999997`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "HD"}], "]"}]}], "-", 
      RowBox[{"4.229279962590018`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "HD2"}], "]"}]}], "+", 
      RowBox[{"1.6670786062453777`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "HDHW"}], "]"}]}], "+", 
      RowBox[{"0.6559175419650785`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "HDHW2"}], "]"}]}], "+", 
      RowBox[{"0.8873463165605031`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "Hl3"}], "]"}]}], "+", 
      RowBox[{"5.990391857871532`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "Hq3"}], "]"}]}], "-", 
      RowBox[{"0.0018839257446134749`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "Hqeps"}], "]"}]}], "+", 
      RowBox[{"14.396997099877549`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "HW"}], "]"}]}], "-", 
      RowBox[{"3.819135351236751`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "HW2"}], "]"}]}], "-", 
      RowBox[{"2.9914707552777795`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "HWB"}], "]"}]}], "-", 
      RowBox[{"24.559163473057`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "q2H2D33"}], "]"}]}], "-", 
      RowBox[{"2.427300524011105`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "q2H2D34"}], "]"}]}], "-", 
      RowBox[{"2.8183673576745862`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "q2WH2D13"}], "]"}]}], "-", 
      RowBox[{"0.014312366717343837`", " ", 
       RowBox[{"c", "[", 
        RowBox[{"8", ",", "q2WH2D15"}], "]"}]}]}], ")"}], " ", 
    SuperscriptBox["eps", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "eps", "]"}], "3"],
    SeriesData[$CellContext`eps, 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`eps, 0, {
   1., (-4.639424573943289) $CellContext`c[6, $CellContext`dGF] + 
    2.0000000000000004` $CellContext`c[6, $CellContext`Hbox] - 
    3.2292799625900197` $CellContext`c[6, $CellContext`HD] + 
    1.7746926331210036` $CellContext`c[6, $CellContext`Hl3] + 
    6.765084490992535 $CellContext`c[6, $CellContext`Hq3] + 
    14.059036049559051` $CellContext`c[6, $CellContext`HW] - 
    5.982941510555555 $CellContext`c[6, $CellContext`HWB], 0. + 
    10.904786888010031` $CellContext`c[6, $CellContext`dGF]^2 - 
    7.278849147886583 $CellContext`c[6, $CellContext`dGF] $CellContext`c[
     6, $CellContext`Hbox] + 
    3.9999999999999987` $CellContext`c[6, $CellContext`Hbox]^2 + 
    9.576540650025605 $CellContext`c[6, $CellContext`dGF] $CellContext`c[
      6, $CellContext`HD] - 
    7.458559925180043 $CellContext`c[6, $CellContext`Hbox] $CellContext`c[
     6, $CellContext`HD] + 
    5.4781281404670406` $CellContext`c[6, $CellContext`HD]^2 - 
    6.124076883470942 $CellContext`c[6, $CellContext`dGF] $CellContext`c[
     6, $CellContext`Hl3] + 
    3.5493852662420093` $CellContext`c[6, $CellContext`Hbox] $CellContext`c[
      6, $CellContext`Hl3] - 
    5.548726439841823 $CellContext`c[6, $CellContext`HD] $CellContext`c[
     6, $CellContext`Hl3] + 
    0.5871736808941215 $CellContext`c[6, $CellContext`Hl3]^2 - 
    21.235454939085567` $CellContext`c[6, $CellContext`dGF] $CellContext`c[
     6, $CellContext`Hq3] + 
    16.138018594360336` $CellContext`c[6, $CellContext`Hbox] $CellContext`c[
      6, $CellContext`Hq3] - 
    17.612278634796162` $CellContext`c[6, $CellContext`HD] $CellContext`c[
     6, $CellContext`Hq3] + 
    10.16268214981189 $CellContext`c[6, $CellContext`Hl3] $CellContext`c[
      6, $CellContext`Hq3] + 
    301.9371302663373 $CellContext`c[6, $CellContext`Hq3]^2 - 
    0.05632271794830815 $CellContext`c[6, $CellContext`Hud]^2 - 
    45.29062619320866 $CellContext`c[6, $CellContext`dGF] $CellContext`c[
     6, $CellContext`HW] + 
    42.85303024931415 $CellContext`c[6, $CellContext`Hbox] $CellContext`c[
      6, $CellContext`HW] - 
    40.427029830524354` $CellContext`c[6, $CellContext`HD] $CellContext`c[
     6, $CellContext`HW] + 
    25.70871178438214 $CellContext`c[6, $CellContext`Hl3] $CellContext`c[
      6, $CellContext`HW] + 
    18.10111291081662 $CellContext`c[6, $CellContext`Hq3] $CellContext`c[
      6, $CellContext`HW] + 
    107.80109529348897` $CellContext`c[6, $CellContext`HW]^2 + 
    11.444246916527884` $CellContext`c[6, $CellContext`dGF] $CellContext`c[
      6, $CellContext`HWB] - 
    5.982941510555556 $CellContext`c[6, $CellContext`HB] $CellContext`c[
     6, $CellContext`HWB] - 
    11.965883021111114` $CellContext`c[6, $CellContext`Hbox] $CellContext`c[
     6, $CellContext`HWB] + 
    14.158679062645565` $CellContext`c[6, $CellContext`HD] $CellContext`c[
      6, $CellContext`HWB] - 
    10.218359793911588` $CellContext`c[6, $CellContext`Hl3] $CellContext`c[
     6, $CellContext`HWB] - 
    29.764270692818055` $CellContext`c[6, $CellContext`Hq3] $CellContext`c[
     6, $CellContext`HWB] - 
    71.1194478328598 $CellContext`c[6, $CellContext`HW] $CellContext`c[
     6, $CellContext`HWB] + 
    3.734513826315624 $CellContext`c[6, $CellContext`HWB]^2 - 
    4.639424573943289 $CellContext`c[8, $CellContext`dGF] + 
    0.9999999999999997 $CellContext`c[8, $CellContext`HD] - 
    4.229279962590018 $CellContext`c[8, $CellContext`HD2] + 
    1.6670786062453777` $CellContext`c[8, $CellContext`HDHW] + 
    0.6559175419650785 $CellContext`c[8, $CellContext`HDHW2] + 
    0.8873463165605031 $CellContext`c[8, $CellContext`Hl3] + 
    5.990391857871532 $CellContext`c[8, $CellContext`Hq3] - 
    0.0018839257446134749` $CellContext`c[8, $CellContext`Hqeps] + 
    14.396997099877549` $CellContext`c[8, $CellContext`HW] - 
    3.819135351236751 $CellContext`c[8, $CellContext`HW2] - 
    2.9914707552777795` $CellContext`c[8, $CellContext`HWB] - 
    24.559163473057 $CellContext`c[8, $CellContext`q2H2D33] - 
    2.427300524011105 $CellContext`c[8, $CellContext`q2H2D34] - 
    2.8183673576745862` $CellContext`c[8, $CellContext`q2WH2D13] - 
    0.014312366717343837` $CellContext`c[8, $CellContext`q2WH2D15]}, 0, 3, 1],
  
  Editable->False]], "Output",
 CellChangeTimes->{{3.892096973772294*^9, 3.8920970003900223`*^9}, 
   3.892097117582592*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"ae6c51e1-3a5c-4a1c-ae22-fc6737bc83ff"],

Cell[BoxData["\<\"Finished in: 0.309848 minutes, at: 5/3, 12:05\"\>"], "Print",
 CellChangeTimes->{
  3.892096849179515*^9, 3.8920968894948483`*^9, {3.89209695499682*^9, 
   3.8920969991413794`*^9}, 3.892097117600232*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"b4937a69-0b1d-4b84-b9d7-e7dac0c863b6"]
}, Open  ]]
},
WindowSize->{1440, 855},
WindowMargins->{{-1538, Automatic}, {Automatic, -39}},
FrontEndVersion->"13.1 for Mac OS X x86 (64-bit) (June 16, 2022)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"],
ExpressionUUID->"3801356d-eb74-4acc-8196-e643c2f23fa6"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 197, 3, 41, "Input",ExpressionUUID->"fae88913-17bb-4a60-a0e2-d8076eba6480"],
Cell[758, 25, 3629, 95, 210, "Input",ExpressionUUID->"bda87c11-9ba5-4813-8fb1-d1161f09fee6"],
Cell[4390, 122, 1784, 46, 189, "Input",ExpressionUUID->"1d0b825f-a216-44d1-9eb3-7da7370f7e93"],
Cell[CellGroupData[{
Cell[6199, 172, 1018, 22, 126, "Input",ExpressionUUID->"b059f8e5-0004-4291-810c-3687ce9015a0"],
Cell[CellGroupData[{
Cell[7242, 198, 1406, 22, 24, "Print",ExpressionUUID->"4b1892cf-23f1-4938-9789-8a2a44ce4414"],
Cell[8651, 222, 1438, 23, 24, "Print",ExpressionUUID->"b138d06a-5d6b-42ba-a90a-8e9ef9b47340"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[10138, 251, 4414, 109, 420, "Input",ExpressionUUID->"9a6cdbba-023c-4cba-9c6d-784efbf466c9"],
Cell[14555, 362, 9010, 211, 151, "Output",ExpressionUUID->"d79050ec-1379-43ec-87c8-ac3b951fb445"],
Cell[23568, 575, 15313, 358, 235, "Output",ExpressionUUID->"f9a3e2ec-52cb-4749-bfda-bd013581ff39"],
Cell[38884, 935, 7322, 171, 130, "Output",ExpressionUUID->"b3d6ce09-d434-44cf-82e5-67383ce8e541"],
Cell[46209, 1108, 7129, 166, 130, "Output",ExpressionUUID->"df08e1b3-513a-45b3-aaec-f837ee55d97c"],
Cell[53341, 1276, 9038, 212, 151, "Output",ExpressionUUID->"22e0170b-9d21-4fcb-90b4-d1f045397c12"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62416, 1493, 9077, 214, 588, "Input",ExpressionUUID->"2420062e-12b7-448a-9db0-a1c48d8f45a5"],
Cell[CellGroupData[{
Cell[71518, 1711, 488, 9, 24, "Print",ExpressionUUID->"7d22f24e-58f7-49f7-b3ff-7ff3489fbdea"],
Cell[72009, 1722, 489, 9, 24, "Print",ExpressionUUID->"af024476-822d-4997-9540-3c6fb58cd36a"]
}, Open  ]],
Cell[72513, 1734, 34491, 806, 487, "Output",ExpressionUUID->"642f26bb-43a5-45c8-8c74-3cc639efc2b8"],
Cell[107007, 2542, 517, 9, 24, "Print",ExpressionUUID->"bd93e17b-ac06-4e69-8dcf-8ecb5f4560f8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107561, 2556, 8556, 207, 588, "Input",ExpressionUUID->"862d6ad4-e922-4d36-9272-65f84814a1ab"],
Cell[CellGroupData[{
Cell[116142, 2767, 337, 6, 24, "Print",ExpressionUUID->"8685c43f-49b6-4132-8882-35a289ffd579"],
Cell[116482, 2775, 335, 6, 24, "Print",ExpressionUUID->"c5ad5052-119e-4af5-bbcd-bf8620174ad4"]
}, Open  ]],
Cell[116832, 2784, 34335, 803, 487, "Output",ExpressionUUID->"2e8bb9bf-c7ce-4159-9c6f-785775e0db4c"],
Cell[151170, 3589, 364, 6, 24, "Print",ExpressionUUID->"1e18477d-cb66-4a34-ba7f-d380cdf5808a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151571, 3600, 5866, 154, 252, "Input",ExpressionUUID->"533d96b3-02a7-43fe-bac0-f81708fd1501"],
Cell[157440, 3756, 1974, 58, 270, "Output",ExpressionUUID->"a0f5a018-9d0d-4eb6-80ee-5c501d1c3557"],
Cell[159417, 3816, 16706, 544, 1700, "Output",ExpressionUUID->"f8e2a89a-63fc-4ff4-b717-5751a4929326"],
Cell[176126, 4362, 3636, 110, 576, "Output",ExpressionUUID->"ef762a14-6d25-4eea-84f5-57b3e16cf9f7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[179799, 4477, 8656, 213, 714, "Input",ExpressionUUID->"d6ad3995-465b-468e-97d6-00c6ef5d5778"],
Cell[CellGroupData[{
Cell[188480, 4694, 297, 6, 24, "Print",ExpressionUUID->"91c551a1-a118-4046-890b-3625ae7bc9f6"],
Cell[188780, 4702, 283, 6, 24, "Print",ExpressionUUID->"9826a48d-b281-4c3a-b50c-2c01d864fff6"]
}, Open  ]],
Cell[189078, 4711, 12937, 303, 193, "Output",ExpressionUUID->"ae6c51e1-3a5c-4a1c-ae22-fc6737bc83ff"],
Cell[202018, 5016, 326, 6, 24, "Print",ExpressionUUID->"b4937a69-0b1d-4b84-b9d7-e7dac0c863b6"]
}, Open  ]]
}
]
*)


